On the V-toothpick sequence

We give a generating function for the V-toothpick sequence and an algorithm that computes any term in time polynomial in the number of binary digits of its index. We determine its quadratic growth and periodic fluctuations, and give convergent series for the constants in its asymptotic bounds.

==> anc/README.txt <==
ON THE V-TOOTHPICK SEQUENCE
Benoit Cloitre
Code and numerical data - November 17, 2026

Python 3.10 or later is required. The calculators use only the standard
library. Run commands from this directory. The first two programs are
separate implementations of the identities proved in the article. Neither
reads a table of diamond coefficients.

COMPUTE A TERM

    python3 code/random_access.py 1000000000000
    python3 code/independent_access.py 1000000000000
    python3 code/random_access.py --power10 100 --output answer.json

Both programs return A161206(n) and A161207(n). The argument is a
nonnegative decimal integer.

CHECKS

    python3 code/crosscheck.py
    python3 code/audit_random_access.py
    python3 code/audit_generating_function.py
    python3 code/audit_asymptotic.py
    python3 code/audit_integration.py
    python3 code/audit_windows.py
    python3 code/audit_short_definition.py

These scripts compare the implementations with direct simulation, finite
cone computations, and reference diamond arrays. The recorded outputs are
in results/. Some scripts write new output beside the script. The large
comparisons can be repeated with code/crosscheck.py --large. They compare
the two implementations, not full spatial simulations at those indices.

DENSITY CONSTANT

    python3 code/kappa_ternary.py --terms 224 --verify --output results/kappa_recomputed.json

This computes a rational interval for kappa. The recorded interval and
coefficients are in results/kappa_ternary_v6_224.json.

SPARSE CONE DIFFERENCES

    python3 code/cone_differences.py 64 --output X_64.json

The key p denotes the coefficient of z^(2^(k+1)-2-p) in
C_(2^k)-C_(2^k-1). In the article's delay coordinate this is
t=2^k-1-p in partial C_(2^k). Negative positions are retained.

KERNEL COLUMNS

Run these commands from code/periodic_kernels/:

    python3 certify_layers.py 63 .
    python3 check_direct_proof.py
    python3 verify_direct.py 520

The directory contains the finite column certificate and window data.
Finite checks accompany the proofs and do not imply general extinction.

FIGURES

The optional plotting programs use matplotlib. All figures required to
compile the article are already supplied outside this ancillary directory.
Recorded timings are wall-clock observations under Python 3.12 on Linux,
not performance guarantees.


==> anc/code/audit_asymptotic.py <==
"""Reproduce the density certificate and finite profile checks.

Run beside random_access.py, independent_access.py and candidate_profile.py.
Uses only the Python standard library. No input table is needed.
"""
from decimal import Decimal, localcontext, ROUND_FLOOR, ROUND_CEILING
from fractions import Fraction as Q
from pathlib import Path
import json
import sys
import time
from random_access import Engine
from independent_access import Calculator
from candidate_profile import S


def main():
    sys.setrecursionlimit(20000)
    start = time.monotonic()
    first, second = Engine(), Calculator()
    rows = []
    for k in range(1, 129):
        q = 1 << k
        mu = first.nodes[first.build('P', q)][1]
        assert mu == second.polynomials[second.build('P', q)].total, k
        delta = None if k == 1 else mu-4*rows[-1]['mu']
        rows.append(dict(k=k, q=q, mu=mu, delta=delta))
    mass = lambda family, r: first.nodes[first.build(family, r)][1]
    difference = lambda k: mass('C', 1 << k)-mass('C', (1 << k)-1)
    for s in range(2, 128):
        assert rows[s]['delta'] == (rows[s-1]['delta']
                                    + 2*difference(s-1)-difference(s)), s
    k = rows[-1]['k']
    center = Q(rows[-1]['mu'], 1 << (2*k))
    radius = Q(42*(k*k+4*k+6), 1 << k)
    with localcontext() as ctx:
        ctx.prec = 90
        ctx.rounding = ROUND_FLOOR
        lower = Decimal((center-radius).numerator)/Decimal((center-radius).denominator)
        ctx.rounding = ROUND_CEILING
        upper = Decimal((center+radius).numerator)/Decimal((center+radius).denominator)
    assert str(lower)[2:32] == str(upper)[2:32]
    checks = []
    points = [Q(1), Q(5, 4), Q(3, 2), Q(7, 4), Q(15, 8),
              Q(31, 16), Q(33, 32), Q(43, 32), Q(55, 32), Q(63, 32)]
    for exponent in (16, 24, 32, 48):
        scale = 1 << exponent
        errors = []
        for u in points:
            n = scale*u.numerator//u.denominator
            a, t = first.sequence(n)
            err = Q(a, scale*scale)-12*center*S(u)
            errors.append(abs(err))
        n = 4*scale//3
        a, _ = first.sequence(n)
        checks.append(dict(k=exponent, fixed_dyadic_points=len(points),
                           max_normalized_error=float(max(errors)),
                           four_thirds_index=n, four_thirds_ratio=a/n**2))
    # Check the endpoint using the last branch, rather than the scaling
    # branch S(2)=4*S(1), which would make this test tautological.
    endpoint = Q(21, 128)+3*S(Q(1))-S(Q(1, 2))-4*S(Q(1, 8))
    assert endpoint == Q(1, 2)
    report = dict(status='PASS', seconds=time.monotonic()-start,
                  dyadic_masses=rows,
                  certificate=dict(k=k, center_numerator=center.numerator,
                                   center_denominator=center.denominator,
                                   radius_numerator=radius.numerator,
                                   radius_denominator=radius.denominator,
                                   decimal_lower=str(lower), decimal_upper=str(upper)),
                  profile_checks=checks,
                  status_of_profile='Conjectural identification with the sequence')
    Path(__file__).with_name('audit_asymptotic_results.json').write_text(
        json.dumps(report, indent=2)+'\n')
    print(json.dumps({key: report[key] for key in ('status', 'seconds', 'certificate', 'profile_checks')}, indent=2))


if __name__ == '__main__':
    main()


==> anc/code/audit_generating_function.py <==
"""Check the factorized generating functions against two existing references.

This script expands arrays only to audit the new presentation. It is not the
random-access algorithm, and its motif table is never used by that algorithm.
"""
from pathlib import Path
import json
from audit_random_access import simulate_V


def main():
    limit = 262144
    reference = json.loads(Path(__file__).with_name('motifs_s16.json').read_text())
    g = [0] * (limit + 1)
    f = [0] * (limit + 3)
    for exponent, polynomial in reference.items():
        q = 1 << int(exponent)
        for shift in range(2*q + 1, limit + 1, 4*q):
            for j, value in enumerate(polynomial[:limit + 1 - shift]):
                g[shift + j] += value
        for shift in range(2*q + 3, limit + 3, 4*q):
            for j, value in enumerate(polynomial[:limit + 3 - shift]):
                f[shift + j] += value

    # B(z) = (1+z)(1+2z^2) [z/(1-z) + 2 G(z)].
    b = [0] * (limit + 1)
    for shift, weight in enumerate((1, 1, 2, 2)):
        for n in range(shift, limit + 1):
            index = n - shift
            b[n] += weight * (int(index >= 1) + 2*g[index])
    a = []
    total = 0
    for value in b:
        total += value
        a.append(total)

    expected_a, expected_b = simulate_V(1024)
    assert a[:1025] == expected_a
    assert b[:1025] == expected_b
    total = 7
    for n in range(4, limit + 1):
        old_b = 6 + 2*f[n+2] + 2*f[n+1] + 4*f[n] + 4*f[n-1]
        total += old_b
        assert (a[n], b[n]) == (total, old_b), n

    result = {
        'status': 'PASS',
        'independent_global_simulation_indices': 1025,
        'factorized_coefficients_checked_against_previous_filter': limit + 1,
        'initial_A161206': a[:17],
        'initial_A161207': b[:17],
        'scope': 'New generating-function factorization; no change to random_access.py.'
    }
    Path(__file__).with_name('audit_generating_function_results.json').write_text(
        json.dumps(result, indent=2, ensure_ascii=False) + '\n')
    print(json.dumps(result, indent=2, ensure_ascii=False))


if __name__ == '__main__':
    main()


==> anc/code/audit_integration.py <==
"""Fresh checks for the consolidated article; no polynomial input tables."""
from pathlib import Path
from functools import cache
from fractions import Fraction as Fr
import json, time
from random_access import Engine
from limit_profile import S,G

start=time.monotonic()
e=Engine()
@cache
def polynomial(kind,r):
    if r<=0:return ()
    node=e.build(kind,r); bound,_,terms=e.nodes[node]
    out=[0]*(bound+1)
    def add(a,shift=0,factor=1):
        for i,v in enumerate(a):out[shift+i]+=factor*v
    for t in terms:
        if t[0]=='axis':
            _,lo,hi,f=t
            for i in range(lo,hi+1):out[i]+=f
        elif t[0]=='dense':add(t[1])
        elif t[0]=='ref':
            _,key,sh,f=t;add(polynomial(*key),sh,f)
        else:
            _,key,sh,step,num,f=t
            a=polynomial(*key)
            for j in range(num):add(a,sh+step*j,f)
    while out and not out[-1]:out.pop()
    return tuple(out)

def coeff(a,i):return a[i] if 0<=i<len(a) else 0

# All direct cones needed for the rank-266 degree implication.
base_checks=0
for r in range(1,384):
    direct=e.simulate(r)
    assert len(direct)-1==2*r-2, ('degree',r)
    assert direct==polynomial('C',r), ('direct-vs-DAG',r)
    base_checks+=1
rank_direct=[]
for r in range(1,3*266+1):
    a=(r-1).bit_length();c=(1<<a)-r
    if a+c<=266 and (r<=3 or c>(1<<a)//4):rank_direct.append(r)
assert max(rank_direct)==383

# Independently expand the diamond and cone expressions for F.
B=4096
fd=[0]*(B+1);fc=[0]*(B+1)
q=2
while 2*q+3<=B:
    p=polynomial('P',q);c=polynomial('C',q)
    rhs=[coeff(c,i+1) for i in range(max(len(p),len(c)-1))]
    for m in range(2,q,2):
        child=polynomial('P',m&-m)
        for i,v in enumerate(child):rhs[2*m+i]+=v
    assert tuple(rhs)==p,('diamond-cone',q)
    for shift in range(2*q+3,B+1,4*q):
        for i,v in enumerate(p[:B-shift+1]):fd[shift+i]+=v
    for j,shift in enumerate(range(2*q+2,B+1,4*q)):
        w=1<<j.bit_count()
        for i in range(1,min(len(c),B-shift+1)):fc[shift+i]+=w*c[i]
    q*=2
assert fd==fc

# Exact block identities and recurrence between dyadic cones.
for a in range(1,10):
    M=1<<a;N=2*M
    c=polynomial('C',N)
    rhs=[0]*len(c);rhs[0]=rhs[1]=1
    for t in range(2,N):rhs[t]+=2
    for m in range(2,M,2):
        cp=polynomial('C',m&-m);w=1<<m.bit_count()
        for t in range(1,len(cp)):rhs[2*m+1+t]+=w*cp[t]
    cm=polynomial('C',M);cm1=polynomial('C',M-1)
    for t in range(N,len(c)):
        u=t-N;rhs[t]+=coeff(cm,u)+coeff(cm1,u-1)-int(1<=u<=M-1)
    assert tuple(rhs)==c,('cone recurrence',N)
    assert all(fd[N+j]==2*fd[j]+coeff(cm,j-2) for j in range(3,N+1)),('block',N)

# Expand A376581 from its generating function, without its OEIS table.
B2=20;target=[0]*(B2+1)
for k in range(int(B2**.5)+1):
    term=[0]*(B2+1);term[0]=1
    for j in range(1,k+1):
        for rep in range(2):
            for n in range(2*j-1,B2+1):term[n]+=term[n-(2*j-1)]
    for n in range(k*k,B2+1):target[n]+=term[n-k*k]
rows=[]
for k in range(15):
    c=polynomial('C',1<<k);d=polynomial('C',(1<<k)-1)
    diff=[coeff(c,i)-coeff(d,i) for i in range(max(len(c),len(d)))]
    row=dict(k=k,support=sum(v!=0 for v in diff),l1=sum(map(abs,diff)),
             A376581_shifted=target[k+1])
    rows.append(row)
    if k>=1:assert row['l1']<=45*(k+1)**2*(1<<k)
# Spatial check at the first disagreement.
cs=e.simulate(512);ds=e.simulate(511)
assert sum(coeff(cs,i)!=coeff(ds,i) for i in range(max(len(cs),len(ds))))==28
assert rows[9]['support']==28 and target[10]==30

# Profile equations and envelope checked with exact fractions.
D=1024
for j in range(D+1):
    x=Fr(j,D);u=1+x
    assert S(u)==Fr(1,8)+4*S(x)-S(2*x-1)
    assert G(2*x)==S(2+2*x)-2*S(2*x)-Fr(1,2)
    assert 3*u*u/32<=S(u)<=u*u/8

result=dict(status='PASS',direct_cones_checked=base_checks,degree_rank_limit=266,
            max_direct_index_at_rank_limit=max(rank_direct),global_coefficients_checked=B+1,
            cone_recurrence_max_size=1024,profile_grid_denominator=D,
            support_comparison=rows,comparison_sequence='A376581(k+1)',
            first_support_mismatch=9,seconds=time.monotonic()-start)
out=Path(__file__).resolve().parents[1]/'results/audit_integration.json'
out.write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(result,indent=2))


==> anc/code/audit_random_access.py <==
"""Audit against original time simulation and previously geometric motifs."""
from pathlib import Path
import json,random,time,hashlib
from random_access import Engine

def simulate_V(nmax):
    front={(1,0,0),(1,-1,0)};seen=front|{(0,0,0)}
    counts=[0,1,2]
    for n in range(3,nmax+1):
        arr={}
        for p,x,y in front:
            ns=((1,x,y),(1,x-1,y),(1,x,y-1)) if p==0 else ((0,x,y),(0,x+1,y),(0,x,y+1))
            for q in ns:
                if q not in seen:arr[q]=arr.get(q,0)+1
        seen.update(arr);front={q for q,v in arr.items() if v==1};counts.append(len(front))
    total=[];s=0
    for v in counts:s+=v;total.append(s)
    return total,counts

def main():
    start=time.monotonic();report={};e=Engine()
    a,t=simulate_V(1024)
    for n in range(1025):assert e.sequence(n)==(a[n],t[n]),('global simulation',n)
    report['independent_global_simulation_indices']=1025
    # Freeze random-access predictions before reading reference arrays.
    rng=random.Random(161206)
    queries=sorted(set(range(1025))|{rng.randrange(262145) for _ in range(500)}|
                   {min(262144,(1<<k)+delta) for k in range(3,19) for delta in range(-3,4)})
    predictions={n:e.sequence(n) for n in queries}
    reference=Path(__file__).parent/'motifs_s16.json'
    raw=reference.read_bytes();truth=json.loads(raw)
    report['reference_sha256']=hashlib.sha256(raw).hexdigest()
    # Direct array assembly, unrelated to lazy coefficient evaluation.
    N=262144;F=[0]*(N+3)
    for k,poly in truth.items():
        q=1<<int(k)
        for sh in range(2*q+3,N+3,4*q):
            for j,v in enumerate(poly[:N+3-sh]):F[sh+j]+=v
    total=7
    for n in range(4,N+1):
        v=6+2*F[n+2]+2*F[n+1]+4*F[n]+4*F[n-1];total+=v
        if n in predictions:assert predictions[n]==(total,v),('reference global',n)
    report['global_reference_queries']=len(queries)
    coef=prefix=0
    for k,poly in truth.items():
        q=1<<int(k);node=e.build('P',q);cumul=[];s=0
        for v in poly:s+=v;cumul.append(s)
        js=range(len(poly)+3) if q<=1024 else sorted({0,len(poly)-1,len(poly),len(poly)+1}|
            {rng.randrange(len(poly)+3) for _ in range(80)})
        for j in js:
            assert e.value(node,j)==(poly[j] if j<len(poly) else 0),('coefficient',q,j)
            assert e.value(node,j,True)==(cumul[j] if j<len(poly) else cumul[-1]),('prefix',q,j)
            coef+=1;prefix+=1
    report['motif_coefficient_queries']=coef;report['motif_prefix_queries']=prefix
    # Structural invariants of the compressed expression graph.
    S=19
    for (kind,r),(bound,mass,terms) in e.nodes.items():
        q=1<<(r-1).bit_length() if r else 1
        assert bound<=4*q+8*(S+1)**2,('support',kind,r,bound)
        for term in terms:
            if term[0] not in ('ref','ap'):continue
            child=term[1];cq=1<<(child[1]-1).bit_length()
            assert cq<=q,('scale',kind,r,child)
            sh=term[2]
            # Each offset is a multiple of the child's scale plus -1,0,1 or 2.
            assert any((sh-d)%cq==0 for d in (-1,0,1,2)),('offset',kind,r,term)
    assert max(e.germs)<3*S
    report['structural_nodes_checked']=len(e.nodes)
    report['status']='PASS';report['seconds']=round(time.monotonic()-start,3)
    Path(__file__).with_name('audit_random_access_results.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report,indent=2))

if __name__=='__main__':main()


==> anc/code/audit_short_definition.py <==
"""Check the V7 diamond formulas and degree bounds before cancellation.

Only finite checks are made here. The general statements are proved in the
article. No coefficient tables are read.
"""
from functools import cache
from pathlib import Path
import json
import sys
import time

from random_access import Engine
from periodic_kernels.fastcone import cone

sys.setrecursionlimit(5000)
start = time.monotonic()
engine = Engine()


def trim(values):
    values = list(values)
    while values and values[-1] == 0:
        values.pop()
    return tuple(values)


def sum_polynomials(terms):
    length = max((shift + len(values) for values, shift, factor in terms
                  if values and factor), default=0)
    out = [0] * length
    for values, shift, factor in terms:
        for i, value in enumerate(values):
            out[shift + i] += factor * value
    return trim(out)


@cache
def reference(kind, r):
    if r <= 0:
        return ()
    node = engine.build(kind, r)
    terms = []
    for term in engine.nodes[node][2]:
        if term[0] == 'axis':
            _, lo, hi, factor = term
            terms.append(((1,) * (hi - lo + 1), lo, factor))
        elif term[0] == 'dense':
            terms.append((term[1], 0, 1))
        elif term[0] == 'ref':
            _, key, shift, factor = term
            terms.append((reference(*key), shift, factor))
        else:
            _, key, shift, step, count, factor = term
            values = reference(*key)
            terms.extend((values, shift + j * step, factor)
                         for j in range(count))
    return sum_polynomials(terms)


@cache
def direct(r):
    return tuple(cone(r))


@cache
def short_diamond(q):
    assert direct(q)[0] == 1
    terms = [(direct(q)[1:], 0, 1)]
    terms.extend((short_diamond(m & -m), 2 * m, 1)
                 for m in range(2, q, 2))
    return sum_polynomials(terms)


formula_rows = []
for a in range(1, 10):
    q = 1 << a
    half = q // 2
    h = sum_polynomials([(direct(half), 0, 1),
                         (direct(half - 1), 1, 1),
                         ((1,) * (half - 1), 1, -1)])
    terms = [((1,), 0, 1), ((1,) * (q - 2), 1, 2),
             (h, q - 1, 1)]
    terms.extend((short_diamond(m & -m), 2 * m, 1)
                 for m in range(2, q, 2))
    terms.extend((short_diamond(m & -m), 2 * m + 1, 2)
                 for m in range(2, half, 2))
    positive = sum_polynomials(terms)
    expected = reference('P', q)
    assert short_diamond(q) == expected, ('short definition', q)
    assert positive == expected, ('nonnegative shifts', q)
    formula_rows.append(dict(q=q, coefficients=len(expected), mass=sum(expected)))


def ceiling_power(r):
    return 1 << (r - 1).bit_length()


def is_direct(r):
    return r <= 3 or ceiling_power(r) - r > ceiling_power(r) // 4


@cache
def bound(kind, r):
    """Max of shifted term degrees, never cancelling opposite signs."""
    if r <= 0:
        return -1
    terms = []

    def child(k, index, shift=0):
        if index > 0:
            value = bound(k, index)
            if value >= 0:
                terms.append(shift + value)

    def interval(lo, hi):
        if lo <= hi:
            terms.append(hi)

    def copies(size, shift):
        p = 2
        while p < size:
            # The last center with lb(m)=p is size-p.
            child('P', p, 2 * (size - p) + shift)
            p *= 2

    if kind == 'C':
        if is_direct(r):
            return len(direct(r)) - 1
        q = ceiling_power(r)
        mhalf, c = q // 2, q - r
        child('L', mhalf)
        child('H', mhalf - c, q)
        if c:
            m = ceiling_power(c)
            child('C', 2 * m - c, q - 2 * m)
            child('L', m, q - 2 * m)
            child('H', m - c, q)
    elif kind == 'H':
        child('C', r)
        child('C', r - 1, 1)
        interval(1, r - 1)
    elif kind == 'L':
        interval(0, 1)
        interval(2, 2 * r - 1)
        copies(r, 2)
    elif kind == 'P':
        interval(0, 0)
        interval(1, r - 2)
        copies(r, 0)
        copies(r // 2, 1)
        child('H', r // 2, r - 1)
    else:
        raise ValueError(kind)
    return max(terms, default=-1)


rank_limit = 266
indices = set()
for a in range(rank_limit + 1):
    for c in range(rank_limit - a + 1):
        r = (1 << a) - c
        if r > 0 and (r - 1).bit_length() == a:
            indices.add(r)
direct_indices = sorted(r for r in indices if is_direct(r))
tau = max(len(direct(r)) - 1 - 2 * r + 2 for r in direct_indices)
for r in sorted(indices):
    assert bound('C', r) <= 2 * r - 2 + tau, ('cone bound', r)
for a in range(1, rank_limit + 1):
    q = 1 << a
    assert bound('P', q) <= 2 * q - 3 + tau, ('diamond bound', a)
    assert bound('L', q) <= 2 * q - 1 + tau, ('triangle bound', a)

report = dict(status='PASS', formulas=formula_rows,
              total_formula_coefficients=sum(row['coefficients'] for row in formula_rows),
              degree_rank_limit=rank_limit, cone_bounds_checked=len(indices),
              diamond_bounds_checked=rank_limit, triangle_bounds_checked=rank_limit,
              direct_cones=len(direct_indices), largest_direct_index=max(direct_indices),
              tau=tau, bounds_include_uncancelled_signed_terms=True,
              seconds=round(time.monotonic() - start, 3))
output = Path(__file__).resolve().parents[1] / 'results/audit_short_definition.json'
output.write_text(json.dumps(report, indent=2) + '\n')
print(json.dumps(report, indent=2))


==> anc/code/audit_windows.py <==
"""Check the exact window expansion against cone growth and a separate DAG.

The proof of the general statements is in the article. These are finite
checks with no input table of corner kernels or window coefficients.
"""
from pathlib import Path
from functools import cache
import json,time
from cone_differences import reversed_difference,coefficient,kernel,window,window_bound,growth,comb
from random_access import Engine

start=time.monotonic();engine=Engine()
@cache
def expand(kind,r):
    if r<=0:return ()
    key=engine.build(kind,r);bound,_,terms=engine.nodes[key];out=[0]*(bound+1)
    def add(a,sh=0,f=1):
        for i,v in enumerate(a):out[sh+i]+=f*v
    for term in terms:
        if term[0]=='axis':
            _,lo,hi,f=term
            for i in range(lo,hi+1):out[i]+=f
        elif term[0]=='dense':add(term[1])
        elif term[0]=='ref':
            _,child,sh,f=term;add(expand(*child),sh,f)
        else:
            _,child,sh,step,num,f=term;a=expand(*child)
            for j in range(num):add(a,sh+step*j,f)
    while out and not out[-1]:out.pop()
    return tuple(out)

rows=[];cuts=0;stable=0
for k in range(15):
    actual=reversed_difference(k)
    a=expand('C',1<<k);b=expand('C',(1<<k)-1);top=(1<<(k+1))-2
    ref={top-t:coefficient(a,t)-coefficient(b,t) for t in range(max(len(a),len(b)))
         if coefficient(a,t)!=coefficient(b,t)}
    assert actual==ref,('dense comparison',k)
    if k<=9:
        aa=engine.simulate(1<<k);bb=engine.simulate((1<<k)-1)
        assert aa==a and bb==b,('direct simulation',k)
    for b0 in range(min(k,7)+1):
        if (1<<b0)>=k-b0+1:
            assert reversed_difference(k,b0)==ref,('cut',k,b0);cuts+=1
    for a0 in range(1,k+1):
        d=k-a0;half=1<<(a0-1)
        if half>max(d+1,window_bound(d)):
            v=window(d)
            for j in range(half):assert ref.get((1<<a0)-1-j,0)==v.get(j,0)
            stable+=1
    rows.append(dict(k=k,support=len(actual),l1=sum(map(abs,actual.values()))))

for c in range(65):
    e=kernel(c)
    assert e[0]==1 and e.get(1,0)==int(c%4 in (1,2))
    assert window_bound(c)<=5*(c+1)**2
    v=window(c)
    assert v[0]==(1 if c==0 else 1<<(c-1))
    assert v.get(1,0)==sum(comb(c,i) for i in range(c+1) if i%4 in (1,2))

large=[]
for k in [32,64]:
    st=time.monotonic();poly=reversed_difference(k)
    a=engine.build('C',1<<k);b=engine.build('C',(1<<k)-1)
    assert sum(poly.values())==engine.nodes[a][1]-engine.nodes[b][1]
    top=(1<<(k+1))-2
    for p,v in poly.items():
        assert engine.value(a,top-p)-engine.value(b,top-p)==v,('large coefficient',k,p)
    # Fixed extra probes, including zero coefficients, over the entire range.
    for j in range(201):
        p=top*j//200
        assert engine.value(a,top-p)-engine.value(b,top-p)==poly.get(p,0)
    large.append(dict(k=k,support=len(poly),seconds=time.monotonic()-st,
                      verification='mass, every reported nonzero coefficient, and 201 additional probes'))

out=dict(status='PASS',full_polynomials=rows,direct_simulation_max_k=9,
         admissible_cuts_checked=cuts,stable_windows_checked=stable,
         first_columns_checked_through=64,large_checks=large,
         seconds=time.monotonic()-start)
p=Path(__file__).resolve().parents[1]/'results/audit_windows.json'
p.write_text(json.dumps(out,indent=2)+'\n');print(json.dumps(out,indent=2))


==> anc/code/candidate_profile.py <==
"""Equivalent four-branch formula for the proved limiting profile.

The historical filename is retained for compatibility with earlier audits.
Evaluation is exact at nonnegative dyadic rational arguments.
"""
from fractions import Fraction as Q
from functools import cache


@cache
def S(value):
    x = Q(value)
    if x < 0 or x.denominator & (x.denominator - 1):
        raise ValueError('S accepts nonnegative dyadic rational arguments')
    if x == 0:
        return Q(0)
    if x < 1:
        return S(2*x)/4
    if x >= 2:
        return 4*S(x/2)
    if x == 1:
        return Q(1, 8)
    y = x-1
    if y <= Q(1, 2):
        return Q(1, 8)+4*S(y)
    if y <= Q(3, 4):
        return Q(5, 32)+3*S(y)
    result = Q(21, 128)+3*S(y)-S(y-Q(1, 2))
    if y > Q(7, 8):
        result -= 4*S(y-Q(7, 8))
    return result


==> anc/code/cone_differences.py <==
"""Exact sparse adjacent-cone differences through binomial corner windows.

All finite cones and triangles are simulated from the growth rule.
No empirical window or periodicity table is used.
The returned dictionary gives exponents in y^(2^(k+1)-2) X_k(1/y).
Negative exponents, if present, are retained.
"""
from collections import Counter, defaultdict
from functools import cache
from math import comb
import argparse, json, time


@cache
def growth(r, triangle_size=0):
    if r<=0:return ()
    seen={(0,0,0)};front=list(seen);profile=[]
    while front:
        profile.append(len(front));arr=Counter()
        for p,x,y in front:
            ns=((1,x,y),(1,x-1,y),(1,x,y-1)) if p==0 else ((0,x,y),(0,x+1,y),(0,x,y+1))
            for v in ns:
                pp,xx,yy=v
                if (xx>=0 and yy>=0 and 2*xx+yy+pp<r
                    and (not triangle_size or xx+yy<triangle_size) and v not in seen):
                    arr[v]+=1
        seen.update(arr);front=[v for v,n in arr.items() if n==1]
    return tuple(profile)


def coefficient(p,t):return p[t] if 0<=t<len(p) else 0


@cache
def delta(c):
    if c==0:return {}
    m=1<<(c-1).bit_length()
    cut=growth(2*m-c,m);full=growth(2*m,m)
    return {2*m-t:coefficient(cut,t)-coefficient(full,t)
            for t in range(max(len(cut),len(full)))
            if coefficient(cut,t)!=coefficient(full,t)}


@cache
def kernel(c):
    out=defaultdict(int)
    for exponent,value in delta(c).items():out[c+1-exponent]+=value
    for exponent,value in delta(c+1).items():out[c+1-exponent]-=value
    out={j:v for j,v in out.items() if v}
    assert min(out)>=0
    return out


@cache
def window(d):
    out=defaultdict(int)
    for c in range(d+1):
        for j,v in kernel(c).items():out[j]+=comb(d,c)*v
    if d>=1:out[0]-=1<<(d-1)
    return {j:v for j,v in out.items() if v}


def window_bound(d):
    return max(j for c in range(d+1) for j in kernel(c))


def reversed_difference(k,b=None):
    if k<0:raise ValueError('k must be nonnegative')
    if k==0:return {0:1}
    if b is None:b=k.bit_length()  # ceil(log2(k+1))
    q=1<<b;D=k-b
    if not 0<=b<=k or q<D+1:raise ValueError('need 0<=b<=k and 2^b>=k-b+1')
    result=defaultdict(int)
    for c in range(D+1):
        r=q-c;a=growth(r);bb=growth(r-1);weight=comb(D,c)
        for t in range(max(len(a),len(bb))):
            v=coefficient(a,t)-coefficient(bb,t)
            if v:result[2*q-c-2-t]+=weight*v
    if D>=1:result[q-1]-=1<<(D-1)
    for d in range(D):
        center=(1<<(k-d))-1
        for j,v in window(d).items():result[center-j]+=v
    return dict(sorted((p,v) for p,v in result.items() if v))


if __name__=='__main__':
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('k',type=int);ap.add_argument('--output')
    args=ap.parse_args();start=time.monotonic()
    result=reversed_difference(args.k)
    data={'k':args.k,'support_count':len(result),'l1':sum(map(abs,result.values())),
          'mass':sum(result.values()),'seconds':time.monotonic()-start,
          'reversed_coefficients':result}
    if args.output:
        with open(args.output,'w') as f:json.dump(data,f,indent=2)
    print(json.dumps({k:v for k,v in data.items() if k!='reversed_coefficients'},indent=2))


==> anc/code/crosscheck.py <==
"""Cross-check the independent calculator. Use --large for six large indices."""
from pathlib import Path
import argparse
import json
import random
import time
from independent_access import Calculator
from random_access import Engine
from audit_random_access import simulate_V


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--large', action='store_true')
    args = parser.parse_args()
    first = Engine()
    second = Calculator()
    a, t = simulate_V(1024)
    for n in range(1025):
        assert second.evaluate(n) == (a[n], t[n]), ('simulation', n)
    rng = random.Random(161206)
    queries = sorted({131072, 262144} | {rng.randrange(262145) for _ in range(300)})
    for n in queries:
        assert second.evaluate(n) == first.sequence(n), ('implementations', n)
    result = {'status': 'PASS', 'simulation_indices': 1025,
              'cross_implementation_queries': len(queries)}
    if args.large:
        records = []
        for n in (262144, 10**12, 10**20, 10**30, 10**50, 10**100):
            start = time.monotonic()
            answer1 = first.sequence(n)
            answer2 = second.evaluate(n)
            assert answer1 == answer2, ('large', n)
            records.append({'n': n, 'A161206': answer1[0], 'A161207': answer1[1],
                            'combined_seconds_with_reused_caches': time.monotonic()-start})
            print('Matched n =', n, flush=True)
        result['large_queries'] = records
    text = json.dumps(result, indent=2)+'\n'
    Path(__file__).with_name('crosscheck_results.json').write_text(text)
    print(text)


if __name__ == '__main__':
    main()


==> anc/code/independent_access.py <==
"""Independent implementation using the triangle form of cone reduction.

No imports from random_access.py. Direct cones are solved by an event queue.
Global coefficients are extracted from the factorized generating function.
"""
from dataclasses import dataclass
from functools import cache
from heapq import heappush, heappop
import sys
import time
import json


@dataclass(frozen=True)
class Polynomial:
    degree_bound: int
    total: int
    blocks: tuple = ()
    interval: tuple | None = None
    cumulative: tuple | None = None


class Calculator:
    def __init__(self):
        self.polynomials = [Polynomial(-1, 0)]
        self.cones = []

    def remember(self, polynomial):
        self.polynomials.append(polynomial)
        return len(self.polynomials)-1

    @cache
    def interval(self, lo, hi):
        if hi < lo:
            return 0
        return self.remember(Polynomial(hi, hi-lo+1, interval=(lo, hi)))

    def sum_blocks(self, blocks):
        blocks = tuple(b for b in blocks if b[4] and b[3])
        bound = -1
        total = 0
        for weight, offset, period, copies, child in blocks:
            p = self.polynomials[child]
            bound = max(bound, offset+period*(copies-1)+p.degree_bound)
            total += weight*copies*p.total
        return self.remember(Polynomial(bound, total, blocks))

    def solve_cone(self, r):
        resolved = {(0, 0, 0)}
        events = []

        def emit(time, site):
            p, x, y = site
            if p:
                neighbours = ((0, x, y), (0, x+1, y), (0, x, y+1))
            else:
                neighbours = ((1, x, y), (1, x-1, y), (1, x, y-1))
            for target in neighbours:
                pp, xx, yy = target
                if xx >= 0 and yy >= 0 and 2*xx+yy+pp < r and target not in resolved:
                    heappush(events, (time+1, target))

        coefficients = [1]
        emit(0, (0, 0, 0))
        while events:
            time = events[0][0]
            arrivals = {}
            while events and events[0][0] == time:
                _, target = heappop(events)
                if target not in resolved:
                    arrivals[target] = arrivals.get(target, 0)+1
            resolved.update(arrivals)
            born = [v for v, count in arrivals.items() if count == 1]
            if born:
                coefficients.extend([0]*(time+1-len(coefficients)))
                coefficients[time] = len(born)
                for site in born:
                    emit(time, site)
        cumulative = []
        mass = 0
        for coefficient in coefficients:
            mass += coefficient
            cumulative.append(mass)
        self.cones.append(r)
        return self.remember(Polynomial(len(coefficients)-1, mass,
                                        cumulative=tuple(cumulative)))

    @cache
    def build(self, family, r):
        if r <= 0:
            return 0
        blocks = []

        def ref(family, index, offset=0, weight=1):
            blocks.append((weight, offset, 1, 1, self.build(family, index)))

        def interval(lo, hi, weight=1):
            blocks.append((weight, 0, 1, 1, self.interval(lo, hi)))

        def diamonds(bound, extra, weight=1):
            p = 2
            while p < bound:
                blocks.append((weight, 2*p+extra, 4*p, bound//(2*p), self.build('P', p)))
                p *= 2

        if family == 'C':
            q = 1 << (r-1).bit_length()
            c = q-r
            if r <= 3 or c > q//4:
                return self.solve_cone(r)
            M = q//2
            ref('L', M)
            ref('H', M-c, q)
            if c:
                m = 1 << (c-1).bit_length()
                ref('C', 2*m-c, q-2*m)
                ref('L', m, q-2*m, -1)
                ref('H', m-c, q, -1)
        elif family == 'H':
            ref('C', r)
            ref('C', r-1, 1)
            interval(1, r-1, -1)
        elif family == 'T':
            ref('H', r)
            interval(0, 2*r-2, -1)
        elif family == 'L':
            interval(0, 1)
            interval(2, 2*r-1, 2)
            diamonds(r, 2, 2)
        elif family == 'P':
            if r == 2:
                interval(0, 1)
            else:
                interval(0, 2*r-3)
                interval(1, r-2)
                diamonds(r, 0)
                diamonds(r//2, 1, 2)
                ref('T', r//2, r-1)
        else:
            raise ValueError(family)
        return self.sum_blocks(blocks)

    def repeated(self, child, index, offset, period, copies, prefix):
        polynomial = self.polynomials[child]
        if not child or copies <= 0 or index < offset:
            return 0
        hi = min(copies-1, (index-offset)//period)
        if prefix:
            full = max(0, min(hi+1, (index-offset-polynomial.degree_bound)//period+1))
            answer = full*polynomial.total
            lo = full
        else:
            answer = 0
            lo = max(0, -((polynomial.degree_bound-index+offset)//period))
        for copy in range(lo, hi+1):
            answer += self.query(child, index-offset-period*copy, prefix)
        return answer

    def query(self, node, index, prefix):
        polynomial = self.polynomials[node]
        if index < 0 or node == 0:
            return 0
        if index > polynomial.degree_bound:
            return polynomial.total if prefix else 0
        if prefix and index == polynomial.degree_bound:
            return polynomial.total
        return self.interior_query(node, index, prefix)

    @cache
    def interior_query(self, node, index, prefix):
        polynomial = self.polynomials[node]
        if polynomial.interval is not None:
            lo, hi = polynomial.interval
            return max(0, min(index, hi)-lo+1) if prefix else int(lo <= index <= hi)
        if polynomial.cumulative is not None:
            cumulative = polynomial.cumulative
            return cumulative[index] if prefix else cumulative[index]-(cumulative[index-1] if index else 0)
        return sum(weight*self.repeated(child, index, offset, period, copies, prefix)
                   for weight, offset, period, copies, child in polynomial.blocks)

    def G(self, index, prefix):
        result = 0
        q = 2
        while 2*q+1 <= index:
            result += self.repeated(self.build('P', q), index, 2*q+1, 4*q,
                                    (index-2*q-1)//(4*q)+1, prefix)
            q *= 2
        return result

    def evaluate(self, n):
        sys.setrecursionlimit(max(sys.getrecursionlimit(), 30*(n+3).bit_length()+100))
        total = additions = 0
        for shift, weight in enumerate((1, 1, 2, 2)):
            total += weight*(max(0, n-shift)+2*self.G(n-shift, True))
            additions += weight*(int(n-shift >= 1)+2*self.G(n-shift, False))
        return total, additions


if __name__ == '__main__':
    import argparse
    from pathlib import Path
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('n', type=int)
    parser.add_argument('--output', type=Path)
    args = parser.parse_args()
    if args.n < 0:
        parser.error('n must be nonnegative')
    calculator = Calculator()
    start = time.monotonic()
    a, t = calculator.evaluate(args.n)
    result = dict(n=args.n, A161206=a, A161207=t, seconds=time.monotonic()-start,
                  largest_direct_cone=max(calculator.cones, default=0),
                  polynomial_nodes=len(calculator.polynomials),
                  queries=calculator.interior_query.cache_info().currsize)
    text = json.dumps(result, indent=2)+'\n'
    if args.output:
        args.output.write_text(text)
    print(text)


==> anc/code/kappa_ternary.py <==
"""Exact ternary series and a rigorous interval for the diamond density.

Uses no precomputed table. With --verify, a separately written cone
calculator checks every coefficient of the truncated series.
"""
from decimal import Decimal, localcontext, ROUND_FLOOR, ROUND_CEILING
from fractions import Fraction
from pathlib import Path
import argparse
import json
import sys
import time
from random_access import Engine


def evaluate(terms, verify=False):
    if terms < 1:
        raise ValueError('terms must be positive')
    sys.setrecursionlimit(max(10000, 30*terms))
    engine = Engine()
    second = None
    if verify:
        from independent_access import Calculator
        second = Calculator()
    masses = {0: 0}

    def c(r):
        if r not in masses:
            masses[r] = engine.nodes[engine.build('C', r)][1]
            if second is not None:
                assert masses[r] == second.polynomials[second.build('C', r)].total, r
        return masses[r]

    def h(r):
        return 0 if r == 0 else c(r)+c(r-1)-r+1

    kernels = {}

    def kernel(j):
        if j not in kernels:
            m = 1 << j.bit_length()  # Least power of two strictly greater than j.
            # E_j(1) = L_m,j(1) - L_m,j+1(1), using the Pascal wall identity.
            kernels[j] = (c(2*m-j)-c(2*m-j-1)
                          -h(m-j)+h(m-j-1))
        return kernels[j]

    total = Fraction(0)
    rows = []
    power3 = 1
    for j in range(terms):
        q = 1 << (j+1).bit_length()
        r = q-j
        numerator = (3*(c(r)-c(r-1))-1+kernel(j)
                     + 9*int(j == q//2-1))
        total += Fraction(numerator, q*q*power3)
        rows.append(dict(j=j, Q=q, alpha_numerator=numerator,
                         alpha_denominator=q*q))
        power3 *= 3
    center = 1-Fraction(2, 27)*total
    radius = Fraction(4, power3)
    with localcontext() as ctx:
        ctx.prec = terms+30
        ctx.rounding = ROUND_FLOOR
        low = center-radius
        lower = Decimal(low.numerator)/Decimal(low.denominator)
        ctx.rounding = ROUND_CEILING
        high = center+radius
        upper = Decimal(high.numerator)/Decimal(high.denominator)
    common = ''
    for a, b0 in zip(format(lower, 'f'), format(upper, 'f')):
        if a != b0:
            break
        common += a
    return dict(terms=terms, center_numerator=center.numerator,
                center_denominator=center.denominator,
                radius_numerator=radius.numerator,
                radius_denominator=radius.denominator,
                decimal_lower=str(lower), decimal_upper=str(upper),
                common_decimal_prefix=common,
                certified_decimal_digits=max(0, len(common)-2),
                largest_cone=max(masses),
                independent_verification=verify,
                coefficients=rows)


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--terms', type=int, default=64)
    parser.add_argument('--verify', action='store_true')
    parser.add_argument('--output', type=Path)
    args = parser.parse_args()
    if args.terms < 1:
        parser.error('--terms must be positive')
    start = time.monotonic()
    result = evaluate(args.terms, args.verify)
    result['seconds'] = time.monotonic()-start
    result['status'] = 'PASS'
    if args.output:
        args.output.write_text(json.dumps(result, indent=2)+'\n')
    print(json.dumps({k: v for k, v in result.items()
                      if k not in ('coefficients', 'center_numerator', 'center_denominator')}, indent=2))


==> anc/code/limit_profile.py <==
"""The limit profile (S, G), evaluated exactly at dyadic rationals.
      S(2u) = 4 S(u),  S(0) = 0,
      S(1+x) = 1/8 + 2 S(x) + G(2x)/4          (0 <= x <= 1)
      G(y)   = 2 S(y)                           (0 <= y <= 1)
      G(1+w) = 1/4 + G(2w)/2                    (0 <= w <= 1)"""
from fractions import Fraction as Fr
from functools import lru_cache
import sys
sys.setrecursionlimit(1000000)
@lru_cache(maxsize=None)
def S(u):
    if u<=0: return Fr(0)
    if u<1: return S(2*u)/4
    if u>2: return 4*S(u/2)
    if u==1: return Fr(1,8)
    if u==2: return Fr(1,2)
    x=u-1
    return Fr(1,8)+2*S(x)+G(2*x)/4
@lru_cache(maxsize=None)
def G(y):
    if y<=0: return Fr(0)
    if y<=1: return 2*S(y)
    if y>=2: return Fr(1,2)
    return Fr(1,4)+G(2*y-2)/2


==> anc/code/periodic_kernels/certificate.json <==
{
  "status": "PASS",
  "columns": 63,
  "largest_c_for_E": 189,
  "largest_triangle_size": 256,
  "triangles_simulated": 199,
  "prefix_values_checked": 1953,
  "period_values_read": 5460,
  "further_tail_values_checked": 4557,
  "all_prefix_differences_zero": true,
  "max_of_deg_E_c_minus_c": 1,
  "columns_where_half_period_is_not_a_period": 63,
  "seconds": 1.36
}

==> anc/code/periodic_kernels/certify_layers.py <==
"""Finite certificate for the kernel columns e_j, 1 <= j <= JMAX (default 63), in the direct form.

  Omega_{m,c} = {(p,x,y) : x,y >= 0, x+y < m, 2x+y+p < 2m-c}, growth of Definition 3 of the article, seed A(0,0).
  E_c(z) = z^-(2m-c-1) (L_{m,c}(z) - L_{m,c+1}(z)),  m the least power of two with m > c,
  e_j(c) = [z^j] E_c(z).

Procedure (Lemma 'Finite verification').
  1. For 0 <= c <= JMAX-2+T, T = 2^(floor(log2 JMAX)+2), run the growth on Omega_{m,c} and Omega_{m,c+1}
     and keep every coefficient of the two birth polynomials.
  2. Form E_c with all its coefficients. No coefficient is discarded and no extinction time is assumed.
  3. For 1 <= j <= JMAX, T_j = 2^(floor(log2 j)+2), read e_j(c) for 0 <= c <= j-2+T_j.
  4. pi_j(r) = e_j(j-1+((r-j+1) mod T_j)), eta_j(c) = e_j(c) - pi_j(c mod T_j) for 0 <= c <= j-2.
The certificate asserts eta_j = 0 for every j <= JMAX."""
import json, sys
from time import perf_counter

def triangle(m, c):
    """Numbers of births at times 0, 1, 2, ... in Omega_{m,c}."""
    W = m + 3
    state = bytearray(b'\x01') * (2 * (m + 2) * W)          # 1 = outside the domain or already resolved
    for x in range(m):
        for p in (0, 1):
            n = min(m - x, 2 * m - c - 2 * x - p)             # admissible y are 0 .. n-1
            if n > 0:
                base = 2 * ((x + 1) * W + 1) + p
                state[base:base + 2 * n:2] = bytes(n)
    seed = 2 * (W + 1)
    if state[seed]:
        return []
    count = bytearray(len(state)); state[seed] = 1
    front = [seed]; births = [1]; W2 = 2 * W
    while front:
        touched = []
        for u in front:
            for w in ((u - 1, u - 1 + W2, u + 1) if u & 1 else (u + 1, u + 1 - W2, u - 1)):
                if not state[w]:
                    if not count[w]: touched.append(w)
                    count[w] += 1
        front = [w for w in touched if count[w] == 1]
        for w in touched:
            state[w] = 1; count[w] = 0
        if front: births.append(len(front))
    return births

def period_of(j): return 4 << (j.bit_length() - 1)

def kernels(cmax):
    """E_c for 0 <= c <= cmax, as lists of coefficients, with the number of simulations used."""
    cache, E = {}, {}
    def L(m, c):
        if (m, c) not in cache: cache[(m, c)] = triangle(m, c)
        return cache[(m, c)]
    for c in range(cmax + 1):
        m = 1 << c.bit_length()                               # least power of two > c
        a, b = L(m, c), L(m, c + 1)
        t0 = 2 * m - c - 1
        diff = [(a[t] if t < len(a) else 0) - (b[t] if t < len(b) else 0) for t in range(max(len(a), len(b)))]
        assert not any(diff[:t0]) and diff[t0] == 1, c
        row = diff[t0:]
        while row[-1] == 0: row.pop()
        E[c] = row
    return E, len(cache), max(m for m, _ in cache)

def main(jmax, out_dir):
    start = perf_counter()
    cmax = jmax - 2 + period_of(jmax)
    E, sims, size = kernels(cmax)
    def e(j, c): return E[c][j] if j < len(E[c]) else 0
    table, prefix, tail, extra = {}, 0, 0, 0
    for j in range(1, jmax + 1):
        T = period_of(j)
        pi = [e(j, j - 1 + ((r - j + 1) % T)) for r in range(T)]
        eta = [e(j, c) - pi[c % T] for c in range(0, j - 1)]
        assert not any(eta), ('nonzero prefix', j)
        prefix += len(eta); tail += T
        for c in range(j - 1 + T, cmax + 1):                  # further rows, redundant with the theorem
            assert e(j, c) == pi[c % T], ('tail', j, c); extra += 1
        half = T // 2
        witness = next((r for r in range(half) if pi[r] != pi[r + half]), None)
        assert witness is not None, ('half period', j)
        table[str(j)] = {'period': T, 'pi': pi, 'eta': eta, 'half_period_fails_at': witness}
    summary = {'status': 'PASS', 'columns': jmax, 'largest_c_for_E': cmax, 'largest_triangle_size': size,
               'triangles_simulated': sims, 'prefix_values_checked': prefix, 'period_values_read': tail,
               'further_tail_values_checked': extra, 'all_prefix_differences_zero': True,
               'max_of_deg_E_c_minus_c': max(len(E[c]) - 1 - c for c in E),
               'columns_where_half_period_is_not_a_period': jmax, 'seconds': round(perf_counter() - start, 2)}
    json.dump(table, open(out_dir + '/kernels_certified.json', 'w'))
    json.dump({str(c): E[c] for c in E}, open(out_dir + '/kernels_E.json', 'w'))
    json.dump(summary, open(out_dir + '/certificate.json', 'w'), indent=2)
    print(json.dumps(summary, indent=2))

if __name__ == '__main__':
    main(int(sys.argv[1]) if len(sys.argv) > 1 else 63, sys.argv[2] if len(sys.argv) > 2 else '.')


==> anc/code/periodic_kernels/check_direct_proof.json <==
{
  "causal_window_pairs_of_cuts": {
    "vertices_with_different_data": 3701,
    "equality_cases": 1325
  },
  "kernel_read_in_any_dyadic_triangle": 2001,
  "kernel_columns_equalities_in_common_triangles": 462,
  "vertices_with_nonzero_sigma_all_sensitive": 406,
  "boundary_cases_diagonal_vertex_not_born": 14,
  "status": "PASS"
}

==> anc/code/periodic_kernels/check_direct_proof.py <==
"""Numerical checks of the steps of the direct proof (kernels read between consecutive cuts).
  1. Causal window, general pair of cuts b < c : in Omega_{M,c} and Omega_{M,b}, a vertex of Omega_{M,c} with
     g = t0 - iota (t0 = 2M - c) whose first-touch data differ is first touched at a time >= t0 + iota + y.
  2. Kernel read in any dyadic triangle : e_j(c) = N_{M,c}(tau) - N_{M,c+1}(tau), tau = 2M-c-1+j.
  3. Kernel columns in a common triangle : e_j(c+2P) = e_j(c) for c >= j-1, P > j, without stability in M.
  4. Boundary c = j-1 : the only sensitive vertex on x+y = m is A(m-j, j), and it is not born at time 2m.
  5. Sensitive set : every vertex with sigma != 0 is sensitive."""
import json
from collections import Counter

def grow(inside):
    seed = (0, 0, 0); data = {seed: (0, 1)}; front = [seed]; t = 0
    while front:
        arr = Counter()
        for p, x, y in front:
            for v in (((1, x, y), (1, x - 1, y), (1, x, y - 1)) if p == 0 else ((0, x, y), (0, x + 1, y), (0, x, y + 1))):
                if v not in data and inside(v): arr[v] += 1
        t += 1
        for v, n in arr.items(): data[v] = (t, n)
        front = [v for v, n in arr.items() if n == 1]
    return data
def omega(M, c): return lambda v: v[1] >= 0 and v[2] >= 0 and v[1] + v[2] < M and 2 * v[1] + v[2] + v[0] < 2 * M - c
cache = {}
def data(M, c):
    if (M, c) not in cache: cache[(M, c)] = grow(omega(M, c))
    return cache[(M, c)]
def verts(M, c):
    ins = omega(M, c)
    return [(p, x, y) for x in range(M) for y in range(M - x) for p in (0, 1) if ins((p, x, y))]
out = {}
# 1
n1 = tight = 0
for M in (4, 8, 16, 32):
    for b in range(0, M):
        for c in sorted({b + 1, min(M, b + 2), min(M, b + 5), M}):
            if c <= b: continue
            small, big = data(M, c), data(M, b); t0 = 2 * M - c
            for v in verts(M, c):
                a, bb = small.get(v), big.get(v)
                if a != bb:
                    T = min(z[0] for z in (a, bb) if z is not None)
                    iota = t0 - (2 * v[1] + v[2] + v[0])
                    assert iota >= 1 and T >= t0 + iota + v[2], ('window', M, b, c, v)
                    n1 += 1; tight += (T == t0 + iota + v[2])
out['causal_window_pairs_of_cuts'] = {'vertices_with_different_data': n1, 'equality_cases': tight}
# 2, 3, 5
def births(M, c, t): return [v for v, z in data(M, c).items() if z == (t, 1)]
def e_at(M, c, j):
    tau = 2 * M - c - 1 + j
    return len(births(M, c, tau)) - len(births(M, c + 1, tau))
K = {int(c): v for c, v in json.load(open('kernels_E.json')).items()}   # written by certify_layers.py
n2 = 0
for M in (8, 16, 32, 64):
    for c in range(0, M):
        for j in range(0, min(c + 6, 20)):
            assert e_at(M, c, j) == (K[c][j] if j < len(K[c]) else 0), ('reading', M, c, j); n2 += 1
out['kernel_read_in_any_dyadic_triangle'] = n2
n3 = n5 = nb = 0
for j in range(1, 8):
    P = 1 << j.bit_length()
    for M in (32, 64):
        for c in range(j - 1, M - 2 * P):
            assert e_at(M, c, j) == e_at(M, c + 2 * P, j), ('theorem', j, c, M); n3 += 1
            ch = c + 2 * P; t0h = 2 * M - ch - 1; s = t0h + j; m = M - P
            big, small = data(M, ch), data(M, ch + 1)
            for v in verts(M, ch):
                sig = (big.get(v) == (s, 1)) - (small.get(v) == (s, 1))
                if sig:
                    p, x, y = v; g = 2 * x + y + p
                    assert (g == t0h and y <= j) or (g < t0h and (t0h - g) + y <= j), ('sensitive', j, c, M, v)
                    assert x + y < m or (c == j - 1 and v == (0, m - j, j)); n5 += 1
            if c == j - 1:
                assert big.get((0, m - j, j)) != (2 * m, 1), ('boundary', j, M); nb += 1
out['kernel_columns_equalities_in_common_triangles'] = n3
out['vertices_with_nonzero_sigma_all_sensitive'] = n5
out['boundary_cases_diagonal_vertex_not_born'] = nb
out['status'] = 'PASS'
json.dump(out, open('check_direct_proof.json', 'w'), indent=2); print(json.dumps(out, indent=2))


==> anc/code/periodic_kernels/check_direct_proof.txt <==
{
  "causal_window_pairs_of_cuts": {
    "vertices_with_different_data": 3701,
    "equality_cases": 1325
  },
  "kernel_read_in_any_dyadic_triangle": 2001,
  "kernel_columns_equalities_in_common_triangles": 462,
  "vertices_with_nonzero_sigma_all_sensitive": 406,
  "boundary_cases_diagonal_vertex_not_born": 14,
  "status": "PASS"
}


==> anc/code/periodic_kernels/data/X_10.json <==
[[0, 1], [1, 9], [2, 36], [3, 64], [4, 105], [5, 91], [6, 56], [7, 64], [9, 5], [10, -2], [11, 1], [12, 50], [13, 42], [14, 28], [15, 32], [25, 1], [26, -3], [28, 24], [29, 16], [30, 16], [31, 16], [58, -1], [60, 9], [61, 5], [62, 10], [63, 8], [124, 2], [125, 1], [126, 6], [127, 4], [254, 3], [255, 2], [510, 1], [511, 1], [1023, 1]]

==> anc/code/periodic_kernels/data/X_11.json <==
[[0, 1], [1, 10], [2, 45], [3, 93], [4, 182], [5, 182], [6, 120], [7, 128], [8, 3], [9, 16], [10, 14], [11, 8], [12, 91], [13, 98], [14, 56], [15, 64], [25, 5], [26, -2], [27, 1], [28, 50], [29, 42], [30, 28], [31, 32], [57, 1], [58, -3], [60, 24], [61, 16], [62, 16], [63, 16], [122, -1], [124, 9], [125, 5], [126, 10], [127, 8], [252, 2], [253, 1], [254, 6], [255, 4], [510, 3], [511, 2], [1022, 1], [1023, 1], [2047, 1]]

==> anc/code/periodic_kernels/data/X_12.json <==
[[0, 1], [1, 11], [2, 55], [3, 130], [4, 294], [5, 336], [6, 255], [7, 255], [8, 25], [9, 46], [10, 71], [11, 37], [12, 154], [13, 210], [14, 120], [15, 128], [24, 3], [25, 16], [26, 14], [27, 8], [28, 91], [29, 98], [30, 56], [31, 64], [57, 5], [58, -2], [59, 1], [60, 50], [61, 42], [62, 28], [63, 32], [121, 1], [122, -3], [124, 24], [125, 16], [126, 16], [127, 16], [250, -1], [252, 9], [253, 5], [254, 10], [255, 8], [508, 2], [509, 1], [510, 6], [511, 4], [1022, 3], [1023, 2], [2046, 1], [2047, 1], [4095, 1]]

==> anc/code/periodic_kernels/data/X_13.json <==
[[0, 1], [1, 12], [2, 66], [3, 176], [4, 450], [5, 582], [6, 517], [7, 502], [8, 117], [9, 133], [10, 221], [11, 130], [12, 252], [13, 420], [14, 256], [15, 256], [22, -1], [24, 25], [25, 46], [26, 71], [27, 37], [28, 154], [29, 210], [30, 120], [31, 128], [56, 3], [57, 16], [58, 14], [59, 8], [60, 91], [61, 98], [62, 56], [63, 64], [121, 5], [122, -2], [123, 1], [124, 50], [125, 42], [126, 28], [127, 32], [249, 1], [250, -3], [252, 24], [253, 16], [254, 16], [255, 16], [506, -1], [508, 9], [509, 5], [510, 10], [511, 8], [1020, 2], [1021, 1], [1022, 6], [1023, 4], [2046, 3], [2047, 2], [4094, 1], [4095, 1], [8191, 1]]

==> anc/code/periodic_kernels/data/X_14.json <==
[[0, 1], [1, 13], [2, 78], [3, 232], [4, 660], [5, 957], [6, 990], [7, 968], [8, 405], [9, 382], [10, 570], [11, 386], [12, 408], [13, 792], [14, 528], [15, 512], [21, 1], [22, -7], [24, 116], [25, 133], [26, 221], [27, 130], [28, 252], [29, 420], [30, 256], [31, 256], [54, -1], [56, 25], [57, 46], [58, 71], [59, 37], [60, 154], [61, 210], [62, 120], [63, 128], [120, 3], [121, 16], [122, 14], [123, 8], [124, 91], [125, 98], [126, 56], [127, 64], [249, 5], [250, -2], [251, 1], [252, 50], [253, 42], [254, 28], [255, 32], [505, 1], [506, -3], [508, 24], [509, 16], [510, 16], [511, 16], [1018, -1], [1020, 9], [1021, 5], [1022, 10], [1023, 8], [2044, 2], [2045, 1], [2046, 6], [2047, 4], [4094, 3], [4095, 2], [8190, 1], [8191, 1], [16383, 1]]

==> anc/code/periodic_kernels/data/X_9.json <==
[[0, 1], [1, 8], [2, 28], [3, 42], [4, 55], [5, 41], [6, 28], [7, 32], [9, 1], [10, -3], [12, 24], [13, 16], [14, 16], [15, 16], [26, -1], [28, 9], [29, 5], [30, 10], [31, 8], [60, 2], [61, 1], [62, 6], [63, 4], [126, 3], [127, 2], [254, 1], [255, 1], [511, 1]]

==> anc/code/periodic_kernels/fastcone.py <==
"""Lean simulator for the cone K_r = {x>=0, y>=0, 2x+y+p<r}: birth polynomial only.
   A vertex (p,x,y) is coded by v = 2*((x+1)*W + (y+1)) + p. Cells outside the domain are marked resolved,
   which makes them absorbing. A born vertex proposes to its three neighbours, and the proposal to its parent
   is ignored because the parent is already resolved."""
import sys, time, json
def cone(r):
    if r<=0: return []
    W=r+3; X=(r+1)//2+2
    st=bytearray(b'\x01')*(2*X*W)
    for x in range(0,(r+1)//2+1):
        n0=r-2*x            # number of admissible y for p=0
        if n0>0:
            base=2*((x+1)*W+1)
            st[base:base+2*n0:2]=bytes(n0)
        n1=r-2*x-1
        if n1>0:
            base=2*((x+1)*W+1)+1
            st[base:base+2*n1:2]=bytes(n1)
    cnt=bytearray(len(st))
    seed=2*(W+1)
    st[seed]=1; front=[seed]; prof=[1]
    W2=2*W
    while front:
        touched=[]; ap=touched.append
        for u in front:
            if u&1:
                nb=(u-1,u-1+W2,u+1)
            else:
                nb=(u+1,u+1-W2,u-1)
            for w in nb:
                if not st[w]:
                    c=cnt[w]
                    if not c: ap(w)
                    cnt[w]=c+1
        new=[]
        for w in touched:
            if cnt[w]==1: new.append(w)
            st[w]=1; cnt[w]=0
        front=new
        if front: prof.append(len(front))
    return prof
if __name__=='__main__':
    if sys.argv[1]=='test':
        from cones import C
        print('agreement with the reference simulator for r <= 200 :',all(cone(r)==C(r)[0] for r in range(1,201)))
    else:
        r=int(sys.argv[1]); t0=time.time(); p=cone(r)
        json.dump(p,open('cone_%d.json'%r,'w'))
        print('r=%d : degree %d (2r-2=%d), mass %d, %.1f s'%(r,len(p)-1,2*r-2,sum(p),time.time()-t0))


==> anc/code/periodic_kernels/kernels_E.json <==
{"0": [1], "1": [1, 1], "2": [1, 1], "3": [1, 0, 1, 2], "4": [1, 0, 1, 1, 0, -1], "5": [1, 1, 1, -1, 0, 2, 1], "6": [1, 1, 1, 1, 1, 1, -1], "7": [1, 0, 0, 0, 1, 0, 2, 3], "8": [1, 0, 0, 0, 1, 1, 2, 1, 0, -1], "9": [1, 1, 0, 0, 1, 2, 1, -1, 0, 2, 1], "10": [1, 1, 0, 0, 1, 1, 1, 2, 2, 2, -2, -3], "11": [1, 0, 1, 2, 1, -1, -1, -1, -1, 1, 1, 4, 3], "12": [1, 0, 1, 1, 1, 0, -1, 0, 0, 0, 2, 3, 0, -1], "13": [1, 1, 1, -1, -1, 1, 2, 1, 0, 2, 4, -2, -1, 2, 1], "14": [1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, -1, 0, 0, -2], "15": [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 4, 4], "16": [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 3, 3, 1, 0, -1], "17": [1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 3, 1, -1, 0, 2, 1], "18": [1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 2, 2, 2, -2, -3], "19": [1, 0, 1, 2, 0, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -1, 1, 1, 4, 3], "20": [1, 0, 1, 1, 0, -1, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, 0, 0, 2, 3, 0, -1], "21": [1, 1, 1, -1, 0, 2, 1, 0, 1, 2, 1, -1, -1, 1, 2, 1, 0, 2, 4, -2, -1, 2, 1], "22": [1, 1, 1, 1, 1, 1, -1, 0, 1, 1, 1, 2, 3, 3, 2, 4, 4, 3, 2, 0, -1, -3, -5, -7], "23": [1, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -2, -3, -3, -2, -3, -1, 0, 1, 3, 5, 7, 7, 7], "24": [1, 0, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, -1, -1, 1, 1, 0, -1, 0, -1, 1, 2, 4, 3, 0, -1], "25": [1, 1, 0, 0, 1, 2, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, 0, 1, 0, 2, 2, 4, 4, -1, 0, 2, 1], "26": [1, 1, 0, 0, 1, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -1, 0, -1, 1, 4, 3, 1, 2, 2, 2, -2, -3], "27": [1, 0, 1, 2, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 1, 1, 1, 5, 6, -3, -1, -1, -1, 1, 1, 4, 3], "28": [1, 0, 1, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 1, -1, 2, 4, 2, 0, -2, -1, -1, 0, 2, 3, 0, -1], "29": [1, 1, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 1, 3, 6, 2, -2, 1, 6, 3, -1, 0, 2, -4, -2, 2, 1], "30": [1, 1, 1, 1, 2, 2, 1, 1, 2, 3, 3, 2, 4, 4, 1, 1, 1, 2, 1, 0, 1, 3, 0, -5, -2, 2, 1, -4, -2, -2, -3], "31": [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 4, 4, 7, 5], "32": [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 4, 6, 4, 1, 0, -1], "33": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 3, 1, 2, 4, 4, 1, -1, 0, 2, 1], "34": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 1, 3, 5, 3, 1, 1, 2, 2, 2, -2, -3], "35": [1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 0, -1, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -1, 1, 1, 4, 3], "36": [1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 2, 3, 3, 1, 1, 0, -1, 0, 0, 0, 2, 3, 0, -1], "37": [1, 1, 1, -1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 3, 0, 0, 2, 3, 1, -1, -1, 1, 2, 1, 0, 2, 4, -2, -1, 2, 1], "38": [1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 1, 1, 3, 2, 1, 1, 2, 3, 3, 2, 4, 4, 3, 2, 0, -1, -3, -5, -7], "39": [1, 0, 0, 0, 1, 0, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -2, -3, -3, -2, -3, -1, 0, 1, 3, 5, 7, 7, 7], "40": [1, 0, 0, 0, 1, 1, 2, 1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 3, 3, 1, 1, 0, -1, 0, -1, -1, 1, 1, 0, -1, 0, -1, 1, 2, 4, 3, 0, -1], "41": [1, 1, 0, 0, 1, 2, 1, -1, 0, 2, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 3, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, 0, 1, 0, 2, 2, 4, 4, -1, 0, 2, 1], "42": [1, 1, 0, 0, 1, 1, 1, 2, 2, 2, -2, -3, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -1, 0, -1, 1, 4, 3, 1, 2, 2, 2, -2, -3], "43": [1, 0, 1, 2, 1, -1, -1, -1, -1, 1, 1, 4, 3, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 1, 1, 1, 5, 6, -3, -1, -1, -1, 1, 1, 4, 3], "44": [1, 0, 1, 1, 1, 0, -1, 0, 0, 0, 2, 3, 0, -1, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 1, -1, 2, 4, 2, 0, -2, -1, -1, 0, 2, 3, 0, -1], "45": [1, 1, 1, -1, -1, 1, 2, 1, 0, 2, 4, -2, -1, 2, 1, 0, 1, 2, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 1, 3, 6, 2, -2, 1, 6, 3, -1, 0, 2, -4, -2, 2, 1], "46": [1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, -1, 0, 0, -2, 0, 1, 1, 1, 2, 3, 3, 2, 4, 5, 4, 4, 5, 9, 9, 4, 8, 8, 3, 2, 1, 2, 4, 1, -4, -3, -1, 2, -5, -9, -15, -12, -17], "47": [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -2, -3, -3, -2, -4, -5, -4, -4, -5, -9, -9, -4, -7, -5, 0, 1, 2, 2, 2, 4, 7, 7, 5, 2, 8, 15, 20, 14, 17], "48": [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 3, 3, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, -2, -1, 1, -1, -2, 3, 3, 0, -1, 0, -2, -2, -2, -2, -3, -1, 0, 1, 1, 2, 6, 6, 3, 0, -1], "49": [1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 3, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, -1, 0, 1, 0, 1, -1, -3, -2, 1, 0, 2, 2, 2, 2, 2, 4, 4, 1, 3, 5, 7, 4, -1, 0, 2, 1], "50": [1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, -1, -2, -1, 1, 1, 1, 2, 2, 2, -1, -2, -2, -1, -1, -2, -1, 0, 1, 4, 8, 3, 1, 2, 2, 2, -2, -3], "51": [1, 0, 1, 2, 0, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 1, -1, 0, 0, -1, -1, -1, -1, -3, 1, 3, 2, 3, 1, 1, 3, 2, 5, 7, 6, -2, -1, -1, -1, 1, 1, 4, 3], "52": [1, 0, 1, 1, 0, -1, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, -2, -2, 2, 1, -1, -2, -1, -1, 0, 3, 1, -1, -1, 1, -1, 1, 2, 6, 3, 1, 1, 0, 0, 0, 0, 2, 3, 0, -1], "53": [1, 1, 1, -1, 0, 2, 1, 0, 1, 2, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 0, 2, 2, -3, -3, 1, 2, 1, 1, 1, -2, 0, 2, 0, 2, 2, 4, 4, 1, 1, 3, 4, 1, 0, 2, 4, -2, -1, 2, 1], "54": [1, 1, 1, 1, 1, 1, -1, 0, 1, 1, 1, 2, 3, 3, 2, 4, 5, 2, 2, 1, 3, 1, 0, -6, -7, 1, 1, 0, -1, 1, 1, -4, -5, -1, 2, 0, -1, -2, -2, 2, 8, 3, 1, 2, 3, 3, 2, 4, 4, 3, 2, 0, -1, -3, -5, -7], "55": [1, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -2, -3, -3, -2, -4, -3, -2, -2, -1, -1, 1, 4, 8, 7, -1, -1, 0, 1, -1, -1, 4, 5, 1, -2, 1, 3, 4, 9, 10, -3, -1, -1, -2, -3, -3, -2, -3, -1, 0, 1, 3, 5, 7, 7, 7], "56": [1, 0, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, 0, 1, 1, -1, 0, 7, 5, 1, 0, -1, 0, 0, -2, -2, 2, 3, -1, -4, -2, 3, 2, 6, 7, 2, 0, -2, -1, -2, -1, 1, 1, 0, -1, 0, -1, 1, 2, 4, 3, 0, -1], "57": [1, 1, 0, 0, 1, 2, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, 1, 2, 1, 0, 3, 1, -5, -5, 1, 2, 1, 0, 0, 2, 2, -1, 0, 2, 4, 3, 2, 6, 4, 0, 0, 5, 0, -3, -3, -1, -2, 0, 1, 0, 2, 2, 4, 4, -1, 0, 2, 1], "58": [1, 1, 0, 0, 1, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, 1, -2, 1, 5, 3, 3, 6, 7, 5, 0, -2, -3, 0, 0, -2, -3, -1, 1, -4, 0, 5, 6, 6, 3, 2, 0, -6, -6, 1, 3, -1, -2, -2, -2, 1, 4, 3, 1, 2, 2, 2, -2, -3], "59": [1, 0, 1, 2, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 3, -1, 2, 2, -3, -3, -3, -6, -5, -5, 2, 4, 3, 0, 0, 3, 4, 4, 5, 12, 5, -5, -6, -7, -1, -2, 4, 13, 8, 1, -2, -1, -1, 2, 4, 4, -4, -1, -1, -1, 1, 1, 4, 3], "60": [1, 0, 1, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, 0, 0, 4, 3, -1, -4, -1, -4, 1, 7, 7, 1, 0, -1, 0, 1, -1, 2, 4, 3, -1, -3, -1, 0, 0, 3, 8, 4, 0, -2, -1, 1, -1, 0, 2, 3, 1, -3, -3, -2, 0, 2, 3, 0, -1], "61": [1, 1, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 2, 4, 0, -5, -1, 5, 4, -2, 1, 3, -8, -7, 1, 2, 1, 1, 3, 6, 2, -1, 2, 7, 6, 3, 3, 9, 3, -6, -1, 6, 3, 1, 2, 6, 5, -4, -5, 3, 3, -2, -4, -2, -7, -3, 2, 1], "62": [1, 1, 1, 1, 2, 2, 1, 1, 2, 3, 3, 2, 4, 4, 1, 1, 2, 3, 3, 3, 5, 7, 5, 2, 4, 7, 8, 5, 9, 8, 1, 1, 1, 2, 1, 0, 1, 3, 0, -4, -1, 4, 4, -1, -3, 3, -2, -13, -6, 2, 1, -2, -2, 2, -1, -13, -10, 0, 1, -8, -6, -5, -4], "63": [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 4, 4, 0, 0, 8, 10, 11, 6], "64": [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0, 0, 4, 6, 1, 2, 8, 10, 5, 1, 0, -1], "65": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 1, 2, 0, 0, 0, 0, 4, 4, 4, 7, 7, 5, 1, -1, 0, 2, 1], "66": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 3, 5, 0, -1, 0, 0, 4, 2, 7, 9, 4, 1, 1, 2, 2, 2, -2, -3], "67": [1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 4, 3, 0, 0, 1, 0, 4, 4, 7, 5, 1, -1, -1, -1, -1, 1, 1, 4, 3], "68": [1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 4, 0, 1, 4, 1, 0, 4, 6, 4, 1, 1, 0, -1, 0, 0, 0, 2, 3, 0, -1], "69": [1, 1, 1, -1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 3, 1, 3, 4, 1, 3, 4, 4, 1, -1, -1, 1, 2, 1, 0, 2, 4, -2, -1, 2, 1], "70": [1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 1, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 4, 2, 5, 7, 3, 1, 1, 2, 3, 3, 2, 4, 4, 3, 2, 0, -1, -3, -5, -7], "71": [1, 0, 0, 0, 1, 0, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 4, 4, 0, -1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 4, 4, 7, 5, 1, -1, -1, -1, -2, -3, -3, -2, -3, -1, 0, 1, 3, 5, 7, 7, 7], "72": [1, 0, 0, 0, 1, 1, 2, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 3, 3, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 3, 0, 0, 4, 6, 4, 1, 1, 0, -1, 0, -1, -1, 1, 1, 0, -1, 0, -1, 1, 2, 4, 3, 0, -1], "73": [1, 1, 0, 0, 1, 2, 1, -1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 3, 2, 1, 2, 4, -1, -3, 0, 0, 0, 0, 2, 3, 1, 2, 4, 4, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, 0, 1, 0, 2, 2, 4, 4, -1, 0, 2, 1], "74": [1, 1, 0, 0, 1, 1, 1, 2, 2, 2, -2, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 0, 1, 1, 3, -1, 1, 3, 0, 0, 0, 2, 1, 3, 5, 3, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -1, 0, -1, 1, 4, 3, 1, 2, 2, 2, -2, -3], "75": [1, 0, 1, 2, 1, -1, -1, -1, -1, 1, 1, 4, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 2, -1, -2, -1, -1, 1, 3, 7, 3, -1, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 1, 1, 1, 5, 6, -3, -1, -1, -1, 1, 1, 4, 3], "76": [1, 0, 1, 1, 1, 0, -1, 0, 0, 0, 2, 3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 1, 0, 2, 6, 1, -1, 1, 1, 0, 2, 3, 3, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 1, -1, 2, 4, 2, 0, -2, -1, -1, 0, 2, 3, 0, -1], "77": [1, 1, 1, -1, -1, 1, 2, 1, 0, 2, 4, -2, -1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 3, 3, 2, 1, 4, 5, -3, -1, 2, -1, 0, 2, 3, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 1, 3, 6, 2, -2, 1, 6, 3, -1, 0, 2, -4, -2, 2, 1], "78": [1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, -1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 1, 1, 2, 2, 1, -1, 2, 1, 2, 4, 2, 1, 1, 2, 3, 3, 2, 4, 5, 4, 4, 5, 9, 9, 4, 8, 8, 3, 2, 1, 2, 4, 1, -4, -3, -1, 2, -5, -9, -15, -12, -17], "79": [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 4, 4, 7, 5, 1, -1, -1, -1, -2, -3, -3, -2, -4, -5, -4, -4, -5, -9, -9, -4, -7, -5, 0, 1, 2, 2, 2, 4, 7, 7, 5, 2, 8, 15, 20, 14, 17], "80": [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 3, 3, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 4, 6, 4, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, -2, -1, 1, -1, -2, 3, 3, 0, -1, 0, -2, -2, -2, -2, -3, -1, 0, 1, 1, 2, 6, 6, 3, 0, -1], "81": [1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 3, 1, -1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 3, 1, 2, 4, 4, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, -1, 0, 1, 0, 1, -1, -3, -2, 1, 0, 2, 2, 2, 2, 2, 4, 4, 1, 3, 5, 7, 4, -1, 0, 2, 1], "82": [1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 2, 2, 2, -2, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 1, 3, 5, 3, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, -1, -2, -1, 1, 1, 1, 2, 2, 2, -1, -2, -2, -1, -1, -2, -1, 0, 1, 4, 8, 3, 1, 2, 2, 2, -2, -3], "83": [1, 0, 1, 2, 0, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -1, 1, 1, 4, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 0, -1, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 1, -1, 0, 0, -1, -1, -1, -1, -3, 1, 3, 2, 3, 1, 1, 3, 2, 5, 7, 6, -2, -1, -1, -1, 1, 1, 4, 3], "84": [1, 0, 1, 1, 0, -1, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, 0, 0, 2, 3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 2, 3, 3, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, -2, -2, 2, 1, -1, -2, -1, -1, 0, 3, 1, -1, -1, 1, -1, 1, 2, 6, 3, 1, 1, 0, 0, 0, 0, 2, 3, 0, -1], "85": [1, 1, 1, -1, 0, 2, 1, 0, 1, 2, 1, -1, -1, 1, 2, 1, 0, 2, 4, -2, -1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 3, 0, 0, 2, 3, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 0, 2, 2, -3, -3, 1, 2, 1, 1, 1, -2, 0, 2, 0, 2, 2, 4, 4, 1, 1, 3, 4, 1, 0, 2, 4, -2, -1, 2, 1], "86": [1, 1, 1, 1, 1, 1, -1, 0, 1, 1, 1, 2, 3, 3, 2, 4, 4, 3, 2, 0, -1, -3, -5, -7, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 1, 1, 3, 2, 1, 1, 2, 3, 3, 2, 4, 5, 2, 2, 1, 3, 1, 0, -6, -7, 1, 1, 0, -1, 1, 1, -4, -5, -1, 2, 0, -1, -2, -2, 2, 8, 3, 1, 2, 3, 3, 2, 4, 4, 3, 2, 0, -1, -3, -5, -7], "87": [1, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -2, -3, -3, -2, -3, -1, 0, 1, 3, 5, 7, 7, 7, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -2, -3, -3, -2, -4, -3, -2, -2, -1, -1, 1, 4, 8, 7, -1, -1, 0, 1, -1, -1, 4, 5, 1, -2, 1, 3, 4, 9, 10, -3, -1, -1, -2, -3, -3, -2, -3, -1, 0, 1, 3, 5, 7, 7, 7], "88": [1, 0, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, -1, -1, 1, 1, 0, -1, 0, -1, 1, 2, 4, 3, 0, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 3, 3, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, 0, 1, 1, -1, 0, 7, 5, 1, 0, -1, 0, 0, -2, -2, 2, 3, -1, -4, -2, 3, 2, 6, 7, 2, 0, -2, -1, -2, -1, 1, 1, 0, -1, 0, -1, 1, 2, 4, 3, 0, -1], "89": [1, 1, 0, 0, 1, 2, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, 0, 1, 0, 2, 2, 4, 4, -1, 0, 2, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 3, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, 1, 2, 1, 0, 3, 1, -5, -5, 1, 2, 1, 0, 0, 2, 2, -1, 0, 2, 4, 3, 2, 6, 4, 0, 0, 5, 0, -3, -3, -1, -2, 0, 1, 0, 2, 2, 4, 4, -1, 0, 2, 1], "90": [1, 1, 0, 0, 1, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -1, 0, -1, 1, 4, 3, 1, 2, 2, 2, -2, -3, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, 1, -2, 1, 5, 3, 3, 6, 7, 5, 0, -2, -3, 0, 0, -2, -3, -1, 1, -4, 0, 5, 6, 6, 3, 2, 0, -6, -6, 1, 3, -1, -2, -2, -2, 1, 4, 3, 1, 2, 2, 2, -2, -3], "91": [1, 0, 1, 2, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 1, 1, 1, 5, 6, -3, -1, -1, -1, 1, 1, 4, 3, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 3, -1, 2, 2, -3, -3, -3, -6, -5, -5, 2, 4, 3, 0, 0, 3, 4, 4, 5, 12, 5, -5, -6, -7, -1, -2, 4, 13, 8, 1, -2, -1, -1, 2, 4, 4, -4, -1, -1, -1, 1, 1, 4, 3], "92": [1, 0, 1, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 1, -1, 2, 4, 2, 0, -2, -1, -1, 0, 2, 3, 0, -1, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, 0, 0, 4, 3, -1, -4, -1, -4, 1, 7, 7, 1, 0, -1, 0, 1, -1, 2, 4, 3, -1, -3, -1, 0, 0, 3, 8, 4, 0, -2, -1, 1, -1, 0, 2, 3, 1, -3, -3, -2, 0, 2, 3, 0, -1], "93": [1, 1, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 1, 3, 6, 2, -2, 1, 6, 3, -1, 0, 2, -4, -2, 2, 1, 0, 1, 2, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 2, 4, 0, -5, -1, 5, 4, -2, 1, 3, -8, -7, 1, 2, 1, 1, 3, 6, 2, -1, 2, 7, 6, 3, 3, 9, 3, -6, -1, 6, 3, 1, 2, 6, 5, -4, -5, 3, 3, -2, -4, -2, -7, -3, 2, 1], "94": [1, 1, 1, 1, 2, 2, 1, 1, 2, 3, 3, 2, 4, 4, 1, 1, 1, 2, 1, 0, 1, 3, 0, -5, -2, 2, 1, -4, -2, -2, -3, 0, 1, 1, 1, 2, 3, 3, 2, 4, 5, 4, 4, 5, 9, 9, 4, 8, 9, 4, 4, 6, 10, 12, 10, 11, 17, 16, 11, 12, 22, 23, 10, 18, 16, 3, 2, 1, 2, 4, 1, -3, 0, 5, 5, 0, -2, 4, -1, -12, -7, -1, 2, -3, -5, -1, -4, -20, -25, -17, -2, -15, -29, -42, -29, -39], "95": [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 4, 4, 7, 5, 1, -1, -1, -1, -2, -3, -3, -2, -4, -5, -4, -4, -5, -9, -9, -4, -8, -9, -4, -4, -6, -10, -12, -10, -11, -17, -16, -11, -12, -22, -23, -10, -17, -13, 0, 1, 2, 2, 2, 4, 6, 4, 2, 4, 8, 10, 8, 10, 15, 11, 5, 2, 6, 9, 9, 11, 21, 28, 23, 10, 19, 38, 48, 31, 39], "96": [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 4, 6, 4, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, -2, -1, 1, -1, -2, 3, 3, -1, -2, -1, 0, -2, -4, 0, 5, 1, -5, -4, 2, -1, -3, 8, 7, 0, -1, 0, -2, -2, -2, -2, -4, -4, -2, -2, -4, -6, -6, -4, -7, -5, 0, 1, 0, -3, -3, -3, -4, -2, 0, 2, 3, 5, 12, 8, 3, 0, -1], "97": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 3, 1, 2, 4, 4, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, -1, 0, 1, 0, 1, -1, -3, -3, -1, 0, 1, 0, 0, 0, 0, -4, -3, 1, 4, 1, 4, -1, -7, -6, 1, 0, 2, 2, 2, 2, 2, 4, 4, 2, 2, 4, 6, 6, 4, 8, 8, 1, 3, 2, 2, 3, 3, 6, 7, 4, 8, 11, 11, 5, -1, 0, 2, 1], "98": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 1, 3, 5, 3, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, -1, -2, -1, 1, 1, 1, 2, 1, 1, -2, -4, -3, 1, 1, 0, -3, 1, -2, -2, 3, 3, 3, 6, 6, 6, -1, -2, -2, -2, -2, -4, -6, -4, -4, -6, -6, -3, -3, -4, -5, -3, -3, -1, -1, 1, 0, -2, 0, 0, 5, 11, 12, 4, 1, 2, 2, 2, -2, -3], "99": [1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 0, -1, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 1, -1, 0, 0, -1, -1, -1, -2, -3, -1, 0, 2, 3, -1, -1, 1, 2, -1, 2, -1, -5, -3, -3, -5, -7, -3, 3, 2, 3, 2, 2, 4, 6, 4, 4, 6, 6, 3, 3, 5, 6, 6, 7, 3, 4, 1, 1, 4, 4, 11, 10, 6, -1, -1, -1, -1, 1, 1, 4, 3], "100": [1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 2, 3, 3, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, -2, -2, 2, 1, -1, -2, -1, -2, -1, 1, 1, -1, -2, -1, 1, 1, 0, 1, 1, -1, -2, -1, 0, -2, 0, 7, 5, -1, -1, 1, -2, -2, -2, -2, -4, -4, -2, -2, -3, -3, -3, -1, -4, -2, 0, 2, 1, 2, 6, 10, 5, 3, 3, 0, 0, 0, 0, 2, 3, 0, -1], "101": [1, 1, 1, -1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 3, 0, 0, 2, 3, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 0, 2, 2, -3, -3, 1, 2, 0, -1, -1, -2, -1, -1, 0, 1, 0, 1, 1, -1, -1, 1, 0, -1, 0, 3, 2, -7, -4, 2, 0, 2, 2, 2, 2, 2, 4, 4, 2, 2, 4, 6, 6, 3, 5, 5, 1, 3, 9, 7, 4, 1, 1, 3, 4, 1, 0, 2, 4, -2, -1, 2, 1], "102": [1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 1, 1, 3, 2, 1, 1, 2, 3, 3, 2, 4, 5, 2, 2, 1, 3, 1, 0, -6, -7, 1, 1, 0, -1, 1, 1, -4, -6, -2, 1, -1, -3, -3, -3, -1, 1, 1, 1, 2, 3, 3, 2, 4, 4, 3, 3, 2, 3, 0, -3, -5, -6, -1, -1, -2, -3, -3, -3, -5, -5, -2, -1, -2, -1, 0, 1, 7, 16, 3, 1, 2, 3, 3, 2, 4, 4, 3, 2, 0, -1, -3, -5, -7], "103": [1, 0, 0, 0, 1, 0, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -2, -3, -3, -2, -4, -3, -2, -2, -1, -1, 1, 4, 8, 7, -1, -1, 0, 1, -1, -1, 3, 5, 1, -2, -1, 2, 0, 1, 0, -1, -1, -1, -2, -3, -3, -2, -3, -5, -2, -2, 1, -2, 3, 4, 6, 7, 1, 1, 2, 3, 3, 3, 6, 6, 3, 2, 5, 4, 9, 12, 10, -2, -1, -1, -2, -3, -3, -2, -3, -1, 0, 1, 3, 5, 7, 7, 7], "104": [1, 0, 0, 0, 1, 1, 2, 1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 3, 3, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, 0, 1, 1, -1, 0, 7, 5, 1, 0, -1, 0, 0, -2, -2, 2, 2, -2, -4, -2, 1, -1, -1, 3, 1, -1, -2, -1, -2, -1, 1, 1, 0, -1, -1, 1, 1, 1, 6, 3, -1, -1, 1, -2, -2, -2, -2, -3, -1, 0, -1, -1, 2, 5, 11, 7, 3, 1, 0, 0, -1, -1, 1, 1, 0, -1, 0, -1, 1, 2, 4, 3, 0, -1], "105": [1, 1, 0, 0, 1, 2, 1, -1, 0, 2, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 3, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, 1, 2, 1, 0, 3, 1, -5, -5, 1, 2, 1, 0, 0, 2, 2, -2, -2, 2, 4, 1, -3, 0, 1, -4, -3, 1, 2, 0, -1, -1, -2, 0, 1, 0, 1, 2, 4, 1, -2, -1, 3, -1, -1, 2, 2, 2, 2, 4, 4, 1, 1, 7, 7, 6, 4, 5, 3, 2, -3, -3, -2, -1, -1, 0, 1, 0, 2, 2, 4, 4, -1, 0, 2, 1], "106": [1, 1, 0, 0, 1, 1, 1, 2, 2, 2, -2, -3, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, 1, -2, 1, 5, 3, 3, 6, 7, 5, 0, -2, -3, 0, 0, -2, -4, -2, 0, -6, -6, 3, 5, 3, 0, 2, 1, -4, -6, -2, 1, -1, -2, -2, -2, 1, 3, 1, 1, 3, 2, 4, -3, -3, 1, -1, -1, -2, -1, 0, 1, 4, 10, 3, 1, 2, 3, 1, 0, 0, 1, 3, 2, 0, -1, 0, -1, 1, 4, 3, 1, 2, 2, 2, -2, -3], "107": [1, 0, 1, 2, 1, -1, -1, -1, -1, 1, 1, 4, 3, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 3, -1, 2, 2, -3, -3, -3, -6, -5, -5, 2, 4, 3, 0, 0, 2, 4, 2, 0, 6, 6, -3, -5, -4, -1, -4, -3, 4, 6, 2, -1, 1, 2, 2, 2, 0, -3, -3, -2, -3, -2, 2, 7, 5, 3, 1, 1, 3, 2, 5, 7, 6, 0, -1, -1, -2, -1, 1, 6, 7, 2, -1, -1, 1, 1, 1, 5, 6, -3, -1, -1, -1, 1, 1, 4, 3], "108": [1, 0, 1, 1, 1, 0, -1, 0, 0, 0, 2, 3, 0, -1, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, 0, 0, 4, 3, -1, -4, -1, -4, 1, 7, 7, 1, 0, -1, 0, 0, -2, -2, 2, 2, -2, -4, -2, 2, -2, -4, 6, 5, -1, -2, -1, 1, -1, -2, 0, 2, 1, -2, -2, -3, 1, 7, 2, -2, -1, 1, -1, 1, 2, 6, 3, 1, 1, 2, 2, -1, 2, 6, 5, 1, 1, 0, 0, 1, -1, 2, 4, 2, 0, -2, -1, -1, 0, 2, 3, 0, -1], "109": [1, 1, 1, -1, -1, 1, 2, 1, 0, 2, 4, -2, -1, 2, 1, 0, 1, 2, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 2, 4, 0, -5, -1, 5, 4, -2, 1, 3, -8, -7, 1, 2, 1, 0, 0, 2, 2, -2, -2, 2, 4, 2, -2, 2, 4, -7, -7, 1, 2, 2, 2, 4, 4, 0, -2, 2, 5, 2, 2, 2, -6, -2, 1, -1, 2, 2, 4, 4, 1, 1, 3, 4, 3, 1, 3, 4, -1, -1, 3, 4, 1, 1, 3, 6, 2, -2, 1, 6, 3, -1, 0, 2, -4, -2, 2, 1], "110": [1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, -1, 0, 0, -2, 0, 1, 1, 1, 2, 3, 3, 2, 4, 5, 4, 4, 5, 9, 9, 4, 8, 9, 2, 2, 2, 4, 6, 4, 1, 3, 4, 7, 2, 4, -1, -4, -16, -15, 1, 1, 0, -1, 1, 1, -3, -5, -1, 3, 1, -5, -3, -1, -10, -13, -5, 2, 1, 0, 1, 2, -3, -8, -5, 1, -2, -3, -5, -2, 3, 16, 3, 1, 2, 3, 3, 2, 4, 5, 4, 4, 5, 9, 9, 4, 8, 8, 3, 2, 1, 2, 4, 1, -4, -3, -1, 2, -5, -9, -15, -12, -17], "111": [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -2, -3, -3, -2, -4, -5, -4, -4, -5, -9, -9, -4, -8, -7, -2, -2, -2, -4, -6, -4, -1, -1, -2, -7, -2, 0, 7, 10, 18, 15, -1, -1, 0, 1, -1, -1, 3, 5, 1, -3, -1, 5, 3, 1, 10, 13, 5, -2, -1, 0, -1, -2, 4, 10, 5, -1, 4, 8, 9, 15, 18, -3, -1, -1, -2, -3, -3, -2, -4, -5, -4, -4, -5, -9, -9, -4, -7, -5, 0, 1, 2, 2, 2, 4, 7, 7, 5, 2, 8, 15, 20, 14, 17], "112": [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 3, 3, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, -2, -1, 1, -1, -2, 3, 3, -1, 0, 1, 0, -2, -4, 0, 5, 1, -3, 0, 2, -1, 1, 14, 9, 1, 0, -1, 0, 0, -2, -2, 2, 2, -2, -4, -2, 2, -2, -4, 6, 7, -1, -4, -2, -1, -3, -5, -1, 7, 4, -5, -4, 6, 4, 12, 12, 2, 0, -2, -1, -2, -1, 1, 1, -1, -2, -1, 1, -1, -2, 3, 3, 0, -1, 0, -2, -2, -2, -2, -3, -1, 0, 1, 1, 2, 6, 6, 3, 0, -1], "113": [1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 3, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, -1, 0, 1, 0, 1, -1, -3, -3, 1, 2, 1, 0, 0, 0, 0, -4, -1, 3, 6, 5, 8, 1, -9, -9, 1, 2, 1, 0, 0, 2, 2, -2, -2, 2, 4, 2, -2, 2, 4, -5, -4, 2, 4, 1, -1, 2, 5, 3, -4, -2, 7, 8, 4, 8, 7, 4, 2, 7, 0, -3, -3, -1, -2, -1, -1, 0, 1, 0, 1, -1, -3, -2, 1, 0, 2, 2, 2, 2, 2, 4, 4, 1, 3, 5, 7, 4, -1, 0, 2, 1], "114": [1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, -1, -2, -1, 1, 1, 1, 2, 1, 3, -2, -2, 1, 1, 1, 0, -3, 3, -2, 2, 9, 5, 5, 10, 11, 9, 0, -2, -3, 0, 0, -2, -4, -2, 0, -6, -6, 2, 4, 2, -1, 3, 3, -6, -12, -5, 3, -1, -4, -4, 5, 2, 6, 8, 8, 10, 4, 4, 0, -6, -6, 1, 3, -1, -3, -3, -3, -1, 1, 1, 1, 2, 2, 2, -1, -2, -2, -1, -1, -2, -1, 0, 1, 4, 8, 3, 1, 2, 2, 2, -2, -3], "115": [1, 0, 1, 2, 0, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 1, -1, 0, 0, -1, -1, -1, -2, -1, -1, 2, 4, 3, -3, -1, 1, 4, 1, 6, 1, -7, -5, -5, -10, -9, -9, 2, 4, 3, 0, 0, 2, 4, 2, 0, 6, 6, -2, -4, -1, 2, 0, 1, 8, 11, 5, -3, 2, 6, 7, 4, 12, 6, -6, -8, -11, -4, -5, 4, 13, 8, 1, -2, -2, -1, 0, -1, -2, -2, -1, -1, -1, -3, 1, 3, 2, 3, 1, 1, 3, 2, 5, 7, 6, -2, -1, -1, -1, 1, 1, 4, 3], "116": [1, 0, 1, 1, 0, -1, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, -2, -2, 2, 1, -1, -2, -1, -2, 1, 3, 3, -3, -2, 3, 3, 1, 2, 5, 3, 1, -2, -3, 0, -5, 1, 11, 11, 1, 0, -1, 0, 0, -2, -2, 2, 2, -2, -4, -2, 3, -1, -2, 6, 6, -1, -3, -2, 2, -1, -1, 4, 10, 4, -5, -2, -2, 1, 6, 11, 4, 0, -2, -1, 0, -2, -4, 0, 2, 0, -3, -3, -2, 0, 3, 1, -1, -1, 1, -1, 1, 2, 6, 3, 1, 1, 0, 0, 0, 0, 2, 3, 0, -1], "117": [1, 1, 1, -1, 0, 2, 1, 0, 1, 2, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 0, 2, 2, -3, -3, 1, 2, 0, 1, 1, 0, 1, 1, 2, -1, 0, 3, 3, -3, -3, 3, 4, 1, -3, 3, 4, -13, -11, 1, 2, 1, 0, 0, 2, 2, -2, -2, 2, 4, 3, 0, 4, 4, -5, -3, 2, 4, 4, 5, 10, 11, 3, -4, 5, 15, 12, 1, 5, -2, -10, -4, 5, -4, -5, -1, 3, 6, -3, -8, -3, 2, 1, -1, -3, -4, -1, 2, 0, 2, 2, 4, 4, 1, 1, 3, 4, 1, 0, 2, 4, -2, -1, 2, 1], "118": [1, 1, 1, 1, 1, 1, -1, 0, 1, 1, 1, 2, 3, 3, 2, 4, 5, 2, 2, 1, 3, 1, 0, -6, -7, 1, 1, 0, -1, 1, 1, -4, -6, 0, 1, -1, -3, -1, -3, 3, 7, 3, 3, 6, 9, 9, 6, 12, 13, 8, 8, 7, 13, 9, 0, -6, -7, 0, 0, -2, -4, -2, -2, -8, -11, -5, 3, -1, -8, -7, -1, -13, -4, 5, 6, 7, 6, 9, 12, 10, 1, 0, 8, 6, 1, -2, 0, -18, -14, 1, 3, 1, -1, 1, 4, -2, -8, -5, 2, 2, -2, -4, -3, 2, 8, 3, 1, 2, 3, 3, 2, 4, 4, 3, 2, 0, -1, -3, -5, -7], "119": [1, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -2, -3, -3, -2, -4, -3, -2, -2, -1, -1, 1, 4, 8, 7, -1, -1, 0, 1, -1, -1, 3, 7, 1, -2, -1, 4, 2, 5, 2, -3, -3, -3, -6, -9, -9, -6, -12, -11, -8, -8, -7, -11, -7, 4, 8, 7, 0, 0, 2, 4, 2, 2, 9, 12, 6, -2, 4, 11, 12, 10, 26, 13, -5, -6, -7, -7, -9, -12, -10, 0, -3, -10, -11, -1, 5, 12, 27, 20, 5, -2, -2, -1, 0, -2, 2, 6, 6, -1, 0, 3, 5, 7, 7, -4, -1, -1, -2, -3, -3, -2, -3, -1, 0, 1, 3, 5, 7, 7, 7], "120": [1, 0, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, 0, 1, 1, -1, 0, 7, 5, 1, 0, -1, 0, 0, -2, -2, 2, 2, 0, -2, -2, 1, 1, 3, 5, 3, -1, -4, -1, -4, -3, 3, 3, -3, -2, 1, 3, -3, -2, 17, 13, 1, 0, -1, 0, 0, -2, -2, 2, 3, -1, -4, -2, 4, 1, 3, 10, 7, -1, -3, -1, -2, -6, -7, 0, 8, 3, -7, -6, 2, 2, 9, 17, 6, 0, -2, -1, 0, -2, -4, 0, 5, 1, -6, -6, 0, 3, 5, 5, 3, 2, -3, -3, -3, -1, 1, 1, 0, -1, 0, -1, 1, 2, 4, 3, 0, -1], "121": [1, 1, 0, 0, 1, 2, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, 1, 2, 1, 0, 3, 1, -5, -5, 1, 2, 1, 0, 0, 2, 2, -2, 0, 4, 4, 1, -1, 2, -1, -6, -1, 5, 4, -2, -3, -1, -4, -3, 1, 4, 3, 0, 7, 1, -13, -13, 1, 2, 1, 0, 0, 2, 2, -1, 0, 2, 4, 4, 3, 8, 7, -2, -3, 6, 3, -2, 0, 5, 6, -3, -8, -2, 12, 12, 3, 8, 6, -10, -4, 5, 0, -1, -2, 2, 4, -3, -3, -1, 5, 4, 2, 3, 3, 2, -2, 2, 0, -2, -4, -3, -3, 0, 1, 0, 2, 2, 4, 4, -1, 0, 2, 1], "122": [1, 1, 0, 0, 1, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, 1, -2, 1, 5, 3, 3, 6, 7, 5, 0, -2, -3, 0, 0, -2, -4, 0, 0, -4, -2, 5, 7, 7, 6, 4, 1, -8, -12, 0, 3, -3, -7, -1, -7, 1, 11, 7, 7, 14, 15, 13, 0, -2, -3, 0, 0, -2, -3, -1, 1, -4, 0, 4, 5, 5, 1, 2, 1, -10, -11, -2, 2, -4, -10, -2, 1, -5, -1, 9, 14, 18, 9, 12, 4, -6, -6, -1, 2, -2, -5, -3, -2, -6, -9, 2, 10, 10, 6, 1, 1, -5, -9, -4, 2, -1, -4, -5, -3, 1, 4, 3, 1, 2, 2, 2, -2, -3], "123": [1, 0, 1, 2, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 3, -1, 2, 2, -3, -3, -3, -6, -5, -5, 2, 4, 3, 0, 0, 2, 6, 2, 2, 8, 4, -5, -7, -8, -3, -6, 1, 12, 12, 0, -3, 0, 8, -2, 3, 2, -8, -7, -7, -14, -13, -13, 2, 4, 3, 0, 0, 3, 4, 4, 5, 12, 5, -4, -5, -5, 2, 0, 5, 17, 15, 4, -3, 2, 11, 5, 4, 17, 8, -14, -17, -24, -11, -12, 0, 13, 8, 3, 0, 3, 6, 10, 9, 15, 15, 0, -9, -13, -7, -2, 1, 10, 12, 6, -1, -2, -1, 3, 2, 1, -5, -1, -1, -1, 1, 1, 4, 3], "124": [1, 0, 1, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, 0, 0, 4, 3, -1, -4, -1, -4, 1, 7, 7, 1, 0, -1, 0, 0, 0, 0, 4, 4, -2, -6, -2, 0, 0, 2, 12, 7, -1, -4, -1, 0, -2, -4, 8, 8, -2, -11, -5, -11, 1, 15, 15, 1, 0, -1, 0, 1, -1, 2, 4, 3, -1, -3, -1, 0, 0, 3, 8, 5, -1, -3, -1, 0, -2, -2, 6, 9, 0, -9, -5, -2, 0, 6, 17, 8, 0, -2, -1, 1, -1, 0, 2, 5, 1, -5, -5, -2, 2, 1, 4, 9, 5, -3, -3, 0, -1, -2, -2, 3, 2, -5, -6, -3, 0, 2, 3, 0, -1], "125": [1, 1, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 2, 4, 0, -5, -1, 5, 4, -2, 1, 3, -8, -7, 1, 2, 1, 0, 2, 4, 0, -4, 0, 6, 6, 0, 0, 6, -2, -13, -5, 5, 4, 1, 4, 10, 4, -11, -7, 9, 11, -3, 0, 3, -19, -15, 1, 2, 1, 1, 3, 6, 2, -1, 2, 7, 6, 3, 3, 9, 3, -5, 0, 7, 6, 4, 6, 13, 11, 0, -3, 10, 16, 10, 5, 15, 3, -15, -5, 6, 3, 1, 2, 6, 5, -2, -3, 5, 9, 4, 0, 3, 4, -10, -15, -1, 3, 1, 0, 3, 4, -6, -14, -5, 1, -4, -11, -9, -11, -4, 2, 1], "126": [1, 1, 1, 1, 2, 2, 1, 1, 2, 3, 3, 2, 4, 4, 1, 1, 2, 3, 3, 3, 5, 7, 5, 2, 4, 7, 8, 5, 9, 8, 1, 1, 2, 3, 3, 3, 5, 7, 5, 3, 5, 9, 11, 9, 11, 15, 9, 2, 4, 7, 8, 8, 12, 18, 16, 7, 9, 16, 20, 13, 20, 16, 1, 1, 1, 2, 1, 0, 1, 3, 0, -4, -1, 4, 4, -1, -3, 3, -2, -12, -5, 4, 4, 0, 0, 6, 4, -11, -15, 2, 11, 0, -10, 1, -10, -31, -14, 2, 1, -2, -2, 2, -1, -11, -10, 1, 5, -4, -14, -6, -7, -31, -26, -4, 1, -4, -7, -2, -3, -23, -25, -7, -1, -14, -13, -9, -5], "127": [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 0, 0, 0, 0, 0, 0, 8, 10, 1, 2, 16, 20, 16, 7], "128": [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 6, 1, 2, 0, 0, 0, 0, 8, 10, 5, 9, 15, 15, 6, 1, 0, -1], "129": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 4, 7, 0, -1, 0, 0, 8, 6, 11, 16, 11, 6, 1, -1, 0, 2, 1], "130": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 3, 5, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 2, 7, 8, 0, -1, 1, 0, 8, 6, 14, 14, 5, 1, 1, 2, 2, 2, -2, -3], "131": [1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 4, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 8, 3, 1, 4, 2, 0, 8, 10, 11, 6, 1, -1, -1, -1, -1, 1, 1, 4, 3], "132": [1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 4, 0, 1, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 6, 7, 1, 4, 8, 2, 3, 8, 10, 5, 1, 1, 0, -1, 0, 0, 0, 2, 3, 0, -1], "133": [1, 1, 1, -1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 3, 1, 3, 4, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 4, 2, 7, 6, 6, 10, 7, 5, 1, -1, -1, 1, 2, 1, 0, 2, 4, -2, -1, 2, 1], "134": [1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 1, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 4, 2, 5, 7, 0, -1, 0, 0, 0, 0, 0, 0, 4, 2, 1, 1, 8, 6, 12, 12, 4, 1, 1, 2, 3, 3, 2, 4, 4, 3, 2, 0, -1, -3, -5, -7], "135": [1, 0, 0, 0, 1, 0, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 4, 4, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 4, 4, 7, 4, 0, 0, 1, 0, 0, 0, 0, 0, 4, 4, 0, 0, 8, 10, 11, 6, 1, -1, -1, -1, -2, -3, -3, -2, -3, -1, 0, 1, 3, 5, 7, 7, 7], "136": [1, 0, 0, 0, 1, 1, 2, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 3, 3, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 4, 6, 5, 1, 2, 5, 0, -3, 0, 0, 0, 0, 4, 6, 1, 2, 8, 10, 5, 1, 1, 0, -1, 0, -1, -1, 1, 1, 0, -1, 0, -1, 1, 2, 4, 3, 0, -1], "137": [1, 1, 0, 0, 1, 2, 1, -1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 3, 2, 1, 2, 4, -1, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 1, 2, 4, 3, 2, 2, 3, 7, -2, -2, 3, 0, 0, 0, 4, 4, 4, 7, 7, 5, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, 0, 1, 0, 2, 2, 4, 4, -1, 0, 2, 1], "138": [1, 1, 0, 0, 1, 1, 1, 2, 2, 2, -2, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 0, 1, 1, 3, -1, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 3, 5, 4, -1, -2, 0, 0, 4, 2, 8, 6, -1, 0, 0, 4, 2, 7, 9, 4, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -1, 0, -1, 1, 4, 3, 1, 2, 2, 2, -2, -3], "139": [1, 0, 1, 2, 1, -1, -1, -1, -1, 1, 1, 4, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 2, -1, -2, -1, -1, 1, 3, 7, 3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 4, 3, 2, 0, -1, 0, -1, 3, 9, 8, 2, 0, 1, 0, 4, 4, 7, 5, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 1, 1, 1, 5, 6, -3, -1, -1, -1, 1, 1, 4, 3], "140": [1, 0, 1, 1, 1, 0, -1, 0, 0, 0, 2, 3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 1, 0, 2, 6, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 4, 0, 1, 4, 4, 3, 1, 6, 11, -2, -2, 3, 0, 0, 4, 6, 4, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 1, -1, 2, 4, 2, 0, -2, -1, -1, 0, 2, 3, 0, -1], "141": [1, 1, 1, -1, -1, 1, 2, 1, 0, 2, 4, -2, -1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 3, 3, 2, 1, 4, 5, -3, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 3, 1, 3, 5, 4, 3, 3, 6, 6, -4, 1, 3, 1, 4, 4, 4, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 1, 3, 6, 2, -2, 1, 6, 3, -1, 0, 2, -4, -2, 2, 1], "142": [1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, -1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 1, 1, 2, 2, 1, -1, 2, 1, 2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 2, 1, 1, 4, 3, 1, -1, 6, 5, 9, 9, 3, 1, 1, 2, 3, 3, 2, 4, 5, 4, 4, 5, 9, 9, 4, 8, 8, 3, 2, 1, 2, 4, 1, -4, -3, -1, 2, -5, -9, -15, -12, -17], "143": [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 4, 4, 7, 5, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 4, 4, 0, 0, 8, 10, 11, 6, 1, -1, -1, -1, -2, -3, -3, -2, -4, -5, -4, -4, -5, -9, -9, -4, -7, -5, 0, 1, 2, 2, 2, 4, 7, 7, 5, 2, 8, 15, 20, 14, 17], "144": [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 3, 3, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 4, 6, 4, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0, 0, 4, 6, 1, 2, 8, 10, 5, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, -2, -1, 1, -1, -2, 3, 3, 0, -1, 0, -2, -2, -2, -2, -3, -1, 0, 1, 1, 2, 6, 6, 3, 0, -1], "145": [1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 3, 1, -1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 3, 1, 2, 4, 4, 2, 1, 2, 4, -1, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 1, 2, 0, 0, 0, 0, 4, 4, 4, 7, 7, 5, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, -1, 0, 1, 0, 1, -1, -3, -2, 1, 0, 2, 2, 2, 2, 2, 4, 4, 1, 3, 5, 7, 4, -1, 0, 2, 1], "146": [1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 2, 2, 2, -2, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 1, 3, 5, 3, 0, 0, 1, 1, 3, -1, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 3, 5, 0, -1, 0, 0, 4, 2, 7, 9, 4, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, -1, -2, -1, 1, 1, 1, 2, 2, 2, -1, -2, -2, -1, -1, -2, -1, 0, 1, 4, 8, 3, 1, 2, 2, 2, -2, -3], "147": [1, 0, 1, 2, 0, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -1, 1, 1, 4, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 0, -1, 0, 0, 2, 1, 4, 4, 2, -1, -2, -1, -1, 1, 3, 7, 3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 4, 3, 0, 0, 1, 0, 4, 4, 7, 5, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 1, -1, 0, 0, -1, -1, -1, -1, -3, 1, 3, 2, 3, 1, 1, 3, 2, 5, 7, 6, -2, -1, -1, -1, 1, 1, 4, 3], "148": [1, 0, 1, 1, 0, -1, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, 0, 0, 2, 3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 2, 3, 3, 0, 0, 1, 1, 1, 0, 2, 6, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 4, 0, 1, 4, 1, 0, 4, 6, 4, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, -2, -2, 2, 1, -1, -2, -1, -1, 0, 3, 1, -1, -1, 1, -1, 1, 2, 6, 3, 1, 1, 0, 0, 0, 0, 2, 3, 0, -1], "149": [1, 1, 1, -1, 0, 2, 1, 0, 1, 2, 1, -1, -1, 1, 2, 1, 0, 2, 4, -2, -1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 3, 0, 0, 2, 3, 2, 1, 2, 4, 4, 5, 4, 5, 6, -2, -2, -1, -4, -7, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 3, 1, 3, 4, 1, 3, 4, 4, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 0, 2, 2, -3, -3, 1, 2, 1, 1, 1, -2, 0, 2, 0, 2, 2, 4, 4, 1, 1, 3, 4, 1, 0, 2, 4, -2, -1, 2, 1], "150": [1, 1, 1, 1, 1, 1, -1, 0, 1, 1, 1, 2, 3, 3, 2, 4, 4, 3, 2, 0, -1, -3, -5, -7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 1, 1, 3, 2, 0, 0, 1, 1, 0, -1, 2, 1, 2, 2, 1, 2, 2, 2, 0, 7, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 4, 2, 5, 7, 3, 1, 1, 2, 3, 3, 2, 4, 5, 2, 2, 1, 3, 1, 0, -6, -7, 1, 1, 0, -1, 1, 1, -4, -5, -1, 2, 0, -1, -2, -2, 2, 8, 3, 1, 2, 3, 3, 2, 4, 4, 3, 2, 0, -1, -3, -5, -7], "151": [1, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -2, -3, -3, -2, -3, -1, 0, 1, 3, 5, 7, 7, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 4, 4, 2, -1, -2, -1, -3, -4, -2, -1, -3, -2, 0, 0, 4, 7, 11, 10, 7, -1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 4, 4, 7, 5, 1, -1, -1, -1, -2, -3, -3, -2, -4, -3, -2, -2, -1, -1, 1, 4, 8, 7, -1, -1, 0, 1, -1, -1, 4, 5, 1, -2, 1, 3, 4, 9, 10, -3, -1, -1, -2, -3, -3, -2, -3, -1, 0, 1, 3, 5, 7, 7, 7], "152": [1, 0, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, -1, -1, 1, 1, 0, -1, 0, -1, 1, 2, 4, 3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 3, 3, 0, 0, 1, 1, 1, -2, -2, 1, 0, 0, 0, 0, 1, 3, 6, 8, 2, 0, 1, 1, 0, 0, 0, 0, 0, 2, 3, 0, 0, 4, 6, 4, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, 0, 1, 1, -1, 0, 7, 5, 1, 0, -1, 0, 0, -2, -2, 2, 3, -1, -4, -2, 3, 2, 6, 7, 2, 0, -2, -1, -2, -1, 1, 1, 0, -1, 0, -1, 1, 2, 4, 3, 0, -1], "153": [1, 1, 0, 0, 1, 2, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, 0, 1, 0, 2, 2, 4, 4, -1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 3, 2, 1, 2, 2, 2, -1, -4, 0, 1, -2, -1, 1, -1, 3, 6, 7, 5, 1, 2, 4, -1, -3, 0, 0, 0, 0, 2, 3, 1, 2, 4, 4, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, 1, 2, 1, 0, 3, 1, -5, -5, 1, 2, 1, 0, 0, 2, 2, -1, 0, 2, 4, 3, 2, 6, 4, 0, 0, 5, 0, -3, -3, -1, -2, 0, 1, 0, 2, 2, 4, 4, -1, 0, 2, 1], "154": [1, 1, 0, 0, 1, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -1, 0, -1, 1, 4, 3, 1, 2, 2, 2, -2, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 0, 1, 1, 0, -1, 0, 1, 4, 0, -2, 0, 1, 0, 6, 10, 0, 0, 1, 1, 3, -1, 1, 3, 0, 0, 0, 2, 1, 3, 5, 3, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, 1, -2, 1, 5, 3, 3, 6, 7, 5, 0, -2, -3, 0, 0, -2, -3, -1, 1, -4, 0, 5, 6, 6, 3, 2, 0, -6, -6, 1, 3, -1, -2, -2, -2, 1, 4, 3, 1, 2, 2, 2, -2, -3], "155": [1, 0, 1, 2, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 1, 1, 1, 5, 6, -3, -1, -1, -1, 1, 1, 4, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 2, -1, -2, -1, -3, 0, 2, 5, 5, 3, -2, -1, 2, 0, 3, 9, 8, -3, -3, -2, -2, 1, 3, 7, 3, -1, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 3, -1, 2, 2, -3, -3, -3, -6, -5, -5, 2, 4, 3, 0, 0, 3, 4, 4, 5, 12, 5, -5, -6, -7, -1, -2, 4, 13, 8, 1, -2, -1, -1, 2, 4, 4, -4, -1, -1, -1, 1, 1, 4, 3], "156": [1, 0, 1, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 1, -1, 2, 4, 2, 0, -2, -1, -1, 0, 2, 3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 1, -2, 2, 5, 0, -2, 1, 1, 1, 2, 2, 8, 6, 0, 1, 4, 2, -2, 0, 4, -1, -2, 1, 1, 0, 2, 3, 3, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, 0, 0, 4, 3, -1, -4, -1, -4, 1, 7, 7, 1, 0, -1, 0, 1, -1, 2, 4, 3, -1, -3, -1, 0, 0, 3, 8, 4, 0, -2, -1, 1, -1, 0, 2, 3, 1, -3, -3, -2, 0, 2, 3, 0, -1], "157": [1, 1, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 1, 3, 6, 2, -2, 1, 6, 3, -1, 0, 2, -4, -2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 3, 3, 2, 1, 4, 5, -1, 1, 5, 3, 2, 2, 5, 7, 2, -1, 4, 6, -2, -3, 2, 3, -8, -4, 0, -2, 0, 2, 3, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 2, 4, 0, -5, -1, 5, 4, -2, 1, 3, -8, -7, 1, 2, 1, 1, 3, 6, 2, -1, 2, 7, 6, 3, 3, 9, 3, -6, -1, 6, 3, 1, 2, 6, 5, -4, -5, 3, 3, -2, -4, -2, -7, -3, 2, 1], "158": [1, 1, 1, 1, 2, 2, 1, 1, 2, 3, 3, 2, 4, 4, 1, 1, 1, 2, 1, 0, 1, 3, 0, -5, -2, 2, 1, -4, -2, -2, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 1, 1, 2, 3, 3, 2, 4, 4, 1, 1, 2, 2, 1, 0, 1, 3, 0, -5, 0, 3, 1, -4, 2, 2, 4, 5, 2, 1, 1, 2, 3, 3, 2, 4, 5, 4, 4, 5, 9, 9, 4, 8, 9, 4, 4, 6, 10, 12, 10, 11, 17, 16, 11, 12, 22, 23, 10, 18, 16, 3, 2, 1, 2, 4, 1, -3, 0, 5, 5, 0, -2, 4, -1, -12, -7, -1, 2, -3, -5, -1, -4, -20, -25, -17, -2, -15, -29, -42, -29, -39], "159": [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 4, 4, 7, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 4, 4, 0, 0, 8, 10, 11, 6, 1, -1, -1, -1, -2, -3, -3, -2, -4, -5, -4, -4, -5, -9, -9, -4, -8, -9, -4, -4, -6, -10, -12, -10, -11, -17, -16, -11, -12, -22, -23, -10, -17, -13, 0, 1, 2, 2, 2, 4, 6, 4, 2, 4, 8, 10, 8, 10, 15, 11, 5, 2, 6, 9, 9, 11, 21, 28, 23, 10, 19, 38, 48, 31, 39], "160": [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 4, 6, 4, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0, 0, 4, 6, 1, 2, 8, 10, 5, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, -2, -1, 1, -1, -2, 3, 3, -1, -2, -1, 0, -2, -4, 0, 5, 1, -5, -4, 2, -1, -3, 8, 7, 0, -1, 0, -2, -2, -2, -2, -4, -4, -2, -2, -4, -6, -6, -4, -7, -5, 0, 1, 0, -3, -3, -3, -4, -2, 0, 2, 3, 5, 12, 8, 3, 0, -1], "161": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 3, 1, 2, 4, 4, 1, -1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 1, 2, 0, 0, 0, 0, 4, 4, 4, 7, 7, 5, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, -1, 0, 1, 0, 1, -1, -3, -3, -1, 0, 1, 0, 0, 0, 0, -4, -3, 1, 4, 1, 4, -1, -7, -6, 1, 0, 2, 2, 2, 2, 2, 4, 4, 2, 2, 4, 6, 6, 4, 8, 8, 1, 3, 2, 2, 3, 3, 6, 7, 4, 8, 11, 11, 5, -1, 0, 2, 1], "162": [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 1, 3, 5, 3, 1, 1, 2, 2, 2, -2, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 3, 5, 0, -1, 0, 0, 4, 2, 7, 9, 4, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, -1, -2, -1, 1, 1, 1, 2, 1, 1, -2, -4, -3, 1, 1, 0, -3, 1, -2, -2, 3, 3, 3, 6, 6, 6, -1, -2, -2, -2, -2, -4, -6, -4, -4, -6, -6, -3, -3, -4, -5, -3, -3, -1, -1, 1, 0, -2, 0, 0, 5, 11, 12, 4, 1, 2, 2, 2, -2, -3], "163": [1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 0, -1, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -1, 1, 1, 4, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 4, 3, 0, 0, 1, 0, 4, 4, 7, 5, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 1, -1, 0, 0, -1, -1, -1, -2, -3, -1, 0, 2, 3, -1, -1, 1, 2, -1, 2, -1, -5, -3, -3, -5, -7, -3, 3, 2, 3, 2, 2, 4, 6, 4, 4, 6, 6, 3, 3, 5, 6, 6, 7, 3, 4, 1, 1, 4, 4, 11, 10, 6, -1, -1, -1, -1, 1, 1, 4, 3], "164": [1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 2, 3, 3, 1, 1, 0, -1, 0, 0, 0, 2, 3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 4, 0, 1, 4, 1, 0, 4, 6, 4, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, -2, -2, 2, 1, -1, -2, -1, -2, -1, 1, 1, -1, -2, -1, 1, 1, 0, 1, 1, -1, -2, -1, 0, -2, 0, 7, 5, -1, -1, 1, -2, -2, -2, -2, -4, -4, -2, -2, -3, -3, -3, -1, -4, -2, 0, 2, 1, 2, 6, 10, 5, 3, 3, 0, 0, 0, 0, 2, 3, 0, -1], "165": [1, 1, 1, -1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 3, 0, 0, 2, 3, 1, -1, -1, 1, 2, 1, 0, 2, 4, -2, -1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 3, 1, 3, 4, 1, 3, 4, 4, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 0, 2, 2, -3, -3, 1, 2, 0, -1, -1, -2, -1, -1, 0, 1, 0, 1, 1, -1, -1, 1, 0, -1, 0, 3, 2, -7, -4, 2, 0, 2, 2, 2, 2, 2, 4, 4, 2, 2, 4, 6, 6, 3, 5, 5, 1, 3, 9, 7, 4, 1, 1, 3, 4, 1, 0, 2, 4, -2, -1, 2, 1], "166": [1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 1, 1, 3, 2, 1, 1, 2, 3, 3, 2, 4, 4, 3, 2, 0, -1, -3, -5, -7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 1, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 4, 2, 5, 7, 3, 1, 1, 2, 3, 3, 2, 4, 5, 2, 2, 1, 3, 1, 0, -6, -7, 1, 1, 0, -1, 1, 1, -4, -6, -2, 1, -1, -3, -3, -3, -1, 1, 1, 1, 2, 3, 3, 2, 4, 4, 3, 3, 2, 3, 0, -3, -5, -6, -1, -1, -2, -3, -3, -3, -5, -5, -2, -1, -2, -1, 0, 1, 7, 16, 3, 1, 2, 3, 3, 2, 4, 4, 3, 2, 0, -1, -3, -5, -7], "167": [1, 0, 0, 0, 1, 0, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -2, -3, -3, -2, -3, -1, 0, 1, 3, 5, 7, 7, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 4, 4, 0, -1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 4, 4, 7, 5, 1, -1, -1, -1, -2, -3, -3, -2, -4, -3, -2, -2, -1, -1, 1, 4, 8, 7, -1, -1, 0, 1, -1, -1, 3, 5, 1, -2, -1, 2, 0, 1, 0, -1, -1, -1, -2, -3, -3, -2, -3, -5, -2, -2, 1, -2, 3, 4, 6, 7, 1, 1, 2, 3, 3, 3, 6, 6, 3, 2, 5, 4, 9, 12, 10, -2, -1, -1, -2, -3, -3, -2, -3, -1, 0, 1, 3, 5, 7, 7, 7], "168": [1, 0, 0, 0, 1, 1, 2, 1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 3, 3, 1, 1, 0, -1, 0, -1, -1, 1, 1, 0, -1, 0, -1, 1, 2, 4, 3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 3, 3, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 3, 0, 0, 4, 6, 4, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, 0, 1, 1, -1, 0, 7, 5, 1, 0, -1, 0, 0, -2, -2, 2, 2, -2, -4, -2, 1, -1, -1, 3, 1, -1, -2, -1, -2, -1, 1, 1, 0, -1, -1, 1, 1, 1, 6, 3, -1, -1, 1, -2, -2, -2, -2, -3, -1, 0, -1, -1, 2, 5, 11, 7, 3, 1, 0, 0, -1, -1, 1, 1, 0, -1, 0, -1, 1, 2, 4, 3, 0, -1], "169": [1, 1, 0, 0, 1, 2, 1, -1, 0, 2, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 3, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, 0, 1, 0, 2, 2, 4, 4, -1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 3, 2, 1, 2, 4, -1, -3, 0, 0, 0, 0, 2, 3, 1, 2, 4, 4, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, 1, 2, 1, 0, 3, 1, -5, -5, 1, 2, 1, 0, 0, 2, 2, -2, -2, 2, 4, 1, -3, 0, 1, -4, -3, 1, 2, 0, -1, -1, -2, 0, 1, 0, 1, 2, 4, 1, -2, -1, 3, -1, -1, 2, 2, 2, 2, 4, 4, 1, 1, 7, 7, 6, 4, 5, 3, 2, -3, -3, -2, -1, -1, 0, 1, 0, 2, 2, 4, 4, -1, 0, 2, 1], "170": [1, 1, 0, 0, 1, 1, 1, 2, 2, 2, -2, -3, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -1, 0, -1, 1, 4, 3, 1, 2, 2, 2, -2, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 0, 1, 1, 3, -1, 1, 3, 0, 0, 0, 2, 1, 3, 5, 3, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, 1, -2, 1, 5, 3, 3, 6, 7, 5, 0, -2, -3, 0, 0, -2, -4, -2, 0, -6, -6, 3, 5, 3, 0, 2, 1, -4, -6, -2, 1, -1, -2, -2, -2, 1, 3, 1, 1, 3, 2, 4, -3, -3, 1, -1, -1, -2, -1, 0, 1, 4, 10, 3, 1, 2, 3, 1, 0, 0, 1, 3, 2, 0, -1, 0, -1, 1, 4, 3, 1, 2, 2, 2, -2, -3], "171": [1, 0, 1, 2, 1, -1, -1, -1, -1, 1, 1, 4, 3, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 1, 1, 1, 5, 6, -3, -1, -1, -1, 1, 1, 4, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 2, -1, -2, -1, -1, 1, 3, 7, 3, -1, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 3, -1, 2, 2, -3, -3, -3, -6, -5, -5, 2, 4, 3, 0, 0, 2, 4, 2, 0, 6, 6, -3, -5, -4, -1, -4, -3, 4, 6, 2, -1, 1, 2, 2, 2, 0, -3, -3, -2, -3, -2, 2, 7, 5, 3, 1, 1, 3, 2, 5, 7, 6, 0, -1, -1, -2, -1, 1, 6, 7, 2, -1, -1, 1, 1, 1, 5, 6, -3, -1, -1, -1, 1, 1, 4, 3], "172": [1, 0, 1, 1, 1, 0, -1, 0, 0, 0, 2, 3, 0, -1, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 1, -1, 2, 4, 2, 0, -2, -1, -1, 0, 2, 3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 1, 0, 2, 6, 1, -1, 1, 1, 0, 2, 3, 3, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, 0, 0, 4, 3, -1, -4, -1, -4, 1, 7, 7, 1, 0, -1, 0, 0, -2, -2, 2, 2, -2, -4, -2, 2, -2, -4, 6, 5, -1, -2, -1, 1, -1, -2, 0, 2, 1, -2, -2, -3, 1, 7, 2, -2, -1, 1, -1, 1, 2, 6, 3, 1, 1, 2, 2, -1, 2, 6, 5, 1, 1, 0, 0, 1, -1, 2, 4, 2, 0, -2, -1, -1, 0, 2, 3, 0, -1], "173": [1, 1, 1, -1, -1, 1, 2, 1, 0, 2, 4, -2, -1, 2, 1, 0, 1, 2, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 1, 3, 6, 2, -2, 1, 6, 3, -1, 0, 2, -4, -2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 3, 3, 2, 1, 4, 5, -3, -1, 2, -1, 0, 2, 3, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 2, 4, 0, -5, -1, 5, 4, -2, 1, 3, -8, -7, 1, 2, 1, 0, 0, 2, 2, -2, -2, 2, 4, 2, -2, 2, 4, -7, -7, 1, 2, 2, 2, 4, 4, 0, -2, 2, 5, 2, 2, 2, -6, -2, 1, -1, 2, 2, 4, 4, 1, 1, 3, 4, 3, 1, 3, 4, -1, -1, 3, 4, 1, 1, 3, 6, 2, -2, 1, 6, 3, -1, 0, 2, -4, -2, 2, 1], "174": [1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, -1, 0, 0, -2, 0, 1, 1, 1, 2, 3, 3, 2, 4, 5, 4, 4, 5, 9, 9, 4, 8, 8, 3, 2, 1, 2, 4, 1, -4, -3, -1, 2, -5, -9, -15, -12, -17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 1, 1, 2, 2, 1, -1, 2, 1, 2, 4, 2, 1, 1, 2, 3, 3, 2, 4, 5, 4, 4, 5, 9, 9, 4, 8, 9, 2, 2, 2, 4, 6, 4, 1, 3, 4, 7, 2, 4, -1, -4, -16, -15, 1, 1, 0, -1, 1, 1, -3, -5, -1, 3, 1, -5, -3, -1, -10, -13, -5, 2, 1, 0, 1, 2, -3, -8, -5, 1, -2, -3, -5, -2, 3, 16, 3, 1, 2, 3, 3, 2, 4, 5, 4, 4, 5, 9, 9, 4, 8, 8, 3, 2, 1, 2, 4, 1, -4, -3, -1, 2, -5, -9, -15, -12, -17], "175": [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -2, -3, -3, -2, -4, -5, -4, -4, -5, -9, -9, -4, -7, -5, 0, 1, 2, 2, 2, 4, 7, 7, 5, 2, 8, 15, 20, 14, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 4, 4, 7, 5, 1, -1, -1, -1, -2, -3, -3, -2, -4, -5, -4, -4, -5, -9, -9, -4, -8, -7, -2, -2, -2, -4, -6, -4, -1, -1, -2, -7, -2, 0, 7, 10, 18, 15, -1, -1, 0, 1, -1, -1, 3, 5, 1, -3, -1, 5, 3, 1, 10, 13, 5, -2, -1, 0, -1, -2, 4, 10, 5, -1, 4, 8, 9, 15, 18, -3, -1, -1, -2, -3, -3, -2, -4, -5, -4, -4, -5, -9, -9, -4, -7, -5, 0, 1, 2, 2, 2, 4, 7, 7, 5, 2, 8, 15, 20, 14, 17], "176": [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 3, 3, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, -2, -1, 1, -1, -2, 3, 3, 0, -1, 0, -2, -2, -2, -2, -3, -1, 0, 1, 1, 2, 6, 6, 3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 4, 6, 4, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, -2, -1, 1, -1, -2, 3, 3, -1, 0, 1, 0, -2, -4, 0, 5, 1, -3, 0, 2, -1, 1, 14, 9, 1, 0, -1, 0, 0, -2, -2, 2, 2, -2, -4, -2, 2, -2, -4, 6, 7, -1, -4, -2, -1, -3, -5, -1, 7, 4, -5, -4, 6, 4, 12, 12, 2, 0, -2, -1, -2, -1, 1, 1, -1, -2, -1, 1, -1, -2, 3, 3, 0, -1, 0, -2, -2, -2, -2, -3, -1, 0, 1, 1, 2, 6, 6, 3, 0, -1], "177": [1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 3, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, -1, 0, 1, 0, 1, -1, -3, -2, 1, 0, 2, 2, 2, 2, 2, 4, 4, 1, 3, 5, 7, 4, -1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 3, 1, 2, 4, 4, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, -1, 0, 1, 0, 1, -1, -3, -3, 1, 2, 1, 0, 0, 0, 0, -4, -1, 3, 6, 5, 8, 1, -9, -9, 1, 2, 1, 0, 0, 2, 2, -2, -2, 2, 4, 2, -2, 2, 4, -5, -4, 2, 4, 1, -1, 2, 5, 3, -4, -2, 7, 8, 4, 8, 7, 4, 2, 7, 0, -3, -3, -1, -2, -1, -1, 0, 1, 0, 1, -1, -3, -2, 1, 0, 2, 2, 2, 2, 2, 4, 4, 1, 3, 5, 7, 4, -1, 0, 2, 1], "178": [1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, -1, -2, -1, 1, 1, 1, 2, 2, 2, -1, -2, -2, -1, -1, -2, -1, 0, 1, 4, 8, 3, 1, 2, 2, 2, -2, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 1, 3, 5, 3, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, -1, -2, -1, 1, 1, 1, 2, 1, 3, -2, -2, 1, 1, 1, 0, -3, 3, -2, 2, 9, 5, 5, 10, 11, 9, 0, -2, -3, 0, 0, -2, -4, -2, 0, -6, -6, 2, 4, 2, -1, 3, 3, -6, -12, -5, 3, -1, -4, -4, 5, 2, 6, 8, 8, 10, 4, 4, 0, -6, -6, 1, 3, -1, -3, -3, -3, -1, 1, 1, 1, 2, 2, 2, -1, -2, -2, -1, -1, -2, -1, 0, 1, 4, 8, 3, 1, 2, 2, 2, -2, -3], "179": [1, 0, 1, 2, 0, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 1, -1, 0, 0, -1, -1, -1, -1, -3, 1, 3, 2, 3, 1, 1, 3, 2, 5, 7, 6, -2, -1, -1, -1, 1, 1, 4, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 0, -1, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 1, -1, 0, 0, -1, -1, -1, -2, -1, -1, 2, 4, 3, -3, -1, 1, 4, 1, 6, 1, -7, -5, -5, -10, -9, -9, 2, 4, 3, 0, 0, 2, 4, 2, 0, 6, 6, -2, -4, -1, 2, 0, 1, 8, 11, 5, -3, 2, 6, 7, 4, 12, 6, -6, -8, -11, -4, -5, 4, 13, 8, 1, -2, -2, -1, 0, -1, -2, -2, -1, -1, -1, -3, 1, 3, 2, 3, 1, 1, 3, 2, 5, 7, 6, -2, -1, -1, -1, 1, 1, 4, 3], "180": [1, 0, 1, 1, 0, -1, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, -2, -2, 2, 1, -1, -2, -1, -1, 0, 3, 1, -1, -1, 1, -1, 1, 2, 6, 3, 1, 1, 0, 0, 0, 0, 2, 3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 2, 3, 3, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, -2, -2, 2, 1, -1, -2, -1, -2, 1, 3, 3, -3, -2, 3, 3, 1, 2, 5, 3, 1, -2, -3, 0, -5, 1, 11, 11, 1, 0, -1, 0, 0, -2, -2, 2, 2, -2, -4, -2, 3, -1, -2, 6, 6, -1, -3, -2, 2, -1, -1, 4, 10, 4, -5, -2, -2, 1, 6, 11, 4, 0, -2, -1, 0, -2, -4, 0, 2, 0, -3, -3, -2, 0, 3, 1, -1, -1, 1, -1, 1, 2, 6, 3, 1, 1, 0, 0, 0, 0, 2, 3, 0, -1], "181": [1, 1, 1, -1, 0, 2, 1, 0, 1, 2, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 0, 2, 2, -3, -3, 1, 2, 1, 1, 1, -2, 0, 2, 0, 2, 2, 4, 4, 1, 1, 3, 4, 1, 0, 2, 4, -2, -1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 3, 0, 0, 2, 3, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 0, 2, 2, -3, -3, 1, 2, 0, 1, 1, 0, 1, 1, 2, -1, 0, 3, 3, -3, -3, 3, 4, 1, -3, 3, 4, -13, -11, 1, 2, 1, 0, 0, 2, 2, -2, -2, 2, 4, 3, 0, 4, 4, -5, -3, 2, 4, 4, 5, 10, 11, 3, -4, 5, 15, 12, 1, 5, -2, -10, -4, 5, -4, -5, -1, 3, 6, -3, -8, -3, 2, 1, -1, -3, -4, -1, 2, 0, 2, 2, 4, 4, 1, 1, 3, 4, 1, 0, 2, 4, -2, -1, 2, 1], "182": [1, 1, 1, 1, 1, 1, -1, 0, 1, 1, 1, 2, 3, 3, 2, 4, 5, 2, 2, 1, 3, 1, 0, -6, -7, 1, 1, 0, -1, 1, 1, -4, -5, -1, 2, 0, -1, -2, -2, 2, 8, 3, 1, 2, 3, 3, 2, 4, 4, 3, 2, 0, -1, -3, -5, -7, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 1, 1, 3, 2, 1, 1, 2, 3, 3, 2, 4, 5, 2, 2, 1, 3, 1, 0, -6, -7, 1, 1, 0, -1, 1, 1, -4, -6, 0, 1, -1, -3, -1, -3, 3, 7, 3, 3, 6, 9, 9, 6, 12, 13, 8, 8, 7, 13, 9, 0, -6, -7, 0, 0, -2, -4, -2, -2, -8, -11, -5, 3, -1, -8, -7, -1, -13, -4, 5, 6, 7, 6, 9, 12, 10, 1, 0, 8, 6, 1, -2, 0, -18, -14, 1, 3, 1, -1, 1, 4, -2, -8, -5, 2, 2, -2, -4, -3, 2, 8, 3, 1, 2, 3, 3, 2, 4, 4, 3, 2, 0, -1, -3, -5, -7], "183": [1, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -2, -3, -3, -2, -4, -3, -2, -2, -1, -1, 1, 4, 8, 7, -1, -1, 0, 1, -1, -1, 4, 5, 1, -2, 1, 3, 4, 9, 10, -3, -1, -1, -2, -3, -3, -2, -3, -1, 0, 1, 3, 5, 7, 7, 7, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 4, 4, 1, -1, -1, -1, -2, -3, -3, -2, -4, -3, -2, -2, -1, -1, 1, 4, 8, 7, -1, -1, 0, 1, -1, -1, 3, 7, 1, -2, -1, 4, 2, 5, 2, -3, -3, -3, -6, -9, -9, -6, -12, -11, -8, -8, -7, -11, -7, 4, 8, 7, 0, 0, 2, 4, 2, 2, 9, 12, 6, -2, 4, 11, 12, 10, 26, 13, -5, -6, -7, -7, -9, -12, -10, 0, -3, -10, -11, -1, 5, 12, 27, 20, 5, -2, -2, -1, 0, -2, 2, 6, 6, -1, 0, 3, 5, 7, 7, -4, -1, -1, -2, -3, -3, -2, -3, -1, 0, 1, 3, 5, 7, 7, 7], "184": [1, 0, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, 0, 1, 1, -1, 0, 7, 5, 1, 0, -1, 0, 0, -2, -2, 2, 3, -1, -4, -2, 3, 2, 6, 7, 2, 0, -2, -1, -2, -1, 1, 1, 0, -1, 0, -1, 1, 2, 4, 3, 0, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 3, 3, 1, 1, 0, -1, 0, -1, -1, 1, 1, -1, 0, 1, 1, -1, 0, 7, 5, 1, 0, -1, 0, 0, -2, -2, 2, 2, 0, -2, -2, 1, 1, 3, 5, 3, -1, -4, -1, -4, -3, 3, 3, -3, -2, 1, 3, -3, -2, 17, 13, 1, 0, -1, 0, 0, -2, -2, 2, 3, -1, -4, -2, 4, 1, 3, 10, 7, -1, -3, -1, -2, -6, -7, 0, 8, 3, -7, -6, 2, 2, 9, 17, 6, 0, -2, -1, 0, -2, -4, 0, 5, 1, -6, -6, 0, 3, 5, 5, 3, 2, -3, -3, -3, -1, 1, 1, 0, -1, 0, -1, 1, 2, 4, 3, 0, -1], "185": [1, 1, 0, 0, 1, 2, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, 1, 2, 1, 0, 3, 1, -5, -5, 1, 2, 1, 0, 0, 2, 2, -1, 0, 2, 4, 3, 2, 6, 4, 0, 0, 5, 0, -3, -3, -1, -2, 0, 1, 0, 2, 2, 4, 4, -1, 0, 2, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 3, 1, -1, -1, 1, 2, 1, -1, -1, 0, -1, -1, 1, 2, 1, 0, 3, 1, -5, -5, 1, 2, 1, 0, 0, 2, 2, -2, 0, 4, 4, 1, -1, 2, -1, -6, -1, 5, 4, -2, -3, -1, -4, -3, 1, 4, 3, 0, 7, 1, -13, -13, 1, 2, 1, 0, 0, 2, 2, -1, 0, 2, 4, 4, 3, 8, 7, -2, -3, 6, 3, -2, 0, 5, 6, -3, -8, -2, 12, 12, 3, 8, 6, -10, -4, 5, 0, -1, -2, 2, 4, -3, -3, -1, 5, 4, 2, 3, 3, 2, -2, 2, 0, -2, -4, -3, -3, 0, 1, 0, 2, 2, 4, 4, -1, 0, 2, 1], "186": [1, 1, 0, 0, 1, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, 1, -2, 1, 5, 3, 3, 6, 7, 5, 0, -2, -3, 0, 0, -2, -3, -1, 1, -4, 0, 5, 6, 6, 3, 2, 0, -6, -6, 1, 3, -1, -2, -2, -2, 1, 4, 3, 1, 2, 2, 2, -2, -3, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 2, 3, 1, 0, -2, -3, 1, 1, -1, -2, 1, -2, 1, 5, 3, 3, 6, 7, 5, 0, -2, -3, 0, 0, -2, -4, 0, 0, -4, -2, 5, 7, 7, 6, 4, 1, -8, -12, 0, 3, -3, -7, -1, -7, 1, 11, 7, 7, 14, 15, 13, 0, -2, -3, 0, 0, -2, -3, -1, 1, -4, 0, 4, 5, 5, 1, 2, 1, -10, -11, -2, 2, -4, -10, -2, 1, -5, -1, 9, 14, 18, 9, 12, 4, -6, -6, -1, 2, -2, -5, -3, -2, -6, -9, 2, 10, 10, 6, 1, 1, -5, -9, -4, 2, -1, -4, -5, -3, 1, 4, 3, 1, 2, 2, 2, -2, -3], "187": [1, 0, 1, 2, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 3, -1, 2, 2, -3, -3, -3, -6, -5, -5, 2, 4, 3, 0, 0, 3, 4, 4, 5, 12, 5, -5, -6, -7, -1, -2, 4, 13, 8, 1, -2, -1, -1, 2, 4, 4, -4, -1, -1, -1, 1, 1, 4, 3, 0, 0, 0, 1, 0, 2, 3, 1, -1, -1, -1, -2, -1, -1, 2, 4, 3, -1, -1, 0, 3, -1, 2, 2, -3, -3, -3, -6, -5, -5, 2, 4, 3, 0, 0, 2, 6, 2, 2, 8, 4, -5, -7, -8, -3, -6, 1, 12, 12, 0, -3, 0, 8, -2, 3, 2, -8, -7, -7, -14, -13, -13, 2, 4, 3, 0, 0, 3, 4, 4, 5, 12, 5, -4, -5, -5, 2, 0, 5, 17, 15, 4, -3, 2, 11, 5, 4, 17, 8, -14, -17, -24, -11, -12, 0, 13, 8, 3, 0, 3, 6, 10, 9, 15, 15, 0, -9, -13, -7, -2, 1, 10, 12, 6, -1, -2, -1, 3, 2, 1, -5, -1, -1, -1, 1, 1, 4, 3], "188": [1, 0, 1, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, 0, 0, 4, 3, -1, -4, -1, -4, 1, 7, 7, 1, 0, -1, 0, 1, -1, 2, 4, 3, -1, -3, -1, 0, 0, 3, 8, 4, 0, -2, -1, 1, -1, 0, 2, 3, 1, -3, -3, -2, 0, 2, 3, 0, -1, 0, 0, 1, 1, 2, 1, 1, 0, -1, 0, -1, 1, 3, 3, 1, 0, -1, 0, 0, 0, 0, 4, 3, -1, -4, -1, -4, 1, 7, 7, 1, 0, -1, 0, 0, 0, 0, 4, 4, -2, -6, -2, 0, 0, 2, 12, 7, -1, -4, -1, 0, -2, -4, 8, 8, -2, -11, -5, -11, 1, 15, 15, 1, 0, -1, 0, 1, -1, 2, 4, 3, -1, -3, -1, 0, 0, 3, 8, 5, -1, -3, -1, 0, -2, -2, 6, 9, 0, -9, -5, -2, 0, 6, 17, 8, 0, -2, -1, 1, -1, 0, 2, 5, 1, -5, -5, -2, 2, 1, 4, 9, 5, -3, -3, 0, -1, -2, -2, 3, 2, -5, -6, -3, 0, 2, 3, 0, -1], "189": [1, 1, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 2, 4, 0, -5, -1, 5, 4, -2, 1, 3, -8, -7, 1, 2, 1, 1, 3, 6, 2, -1, 2, 7, 6, 3, 3, 9, 3, -6, -1, 6, 3, 1, 2, 6, 5, -4, -5, 3, 3, -2, -4, -2, -7, -3, 2, 1, 0, 1, 2, 1, -1, -1, 1, 2, 1, -1, 1, 2, -3, -3, 1, 2, 1, 0, 2, 4, 0, -5, -1, 5, 4, -2, 1, 3, -8, -7, 1, 2, 1, 0, 2, 4, 0, -4, 0, 6, 6, 0, 0, 6, -2, -13, -5, 5, 4, 1, 4, 10, 4, -11, -7, 9, 11, -3, 0, 3, -19, -15, 1, 2, 1, 1, 3, 6, 2, -1, 2, 7, 6, 3, 3, 9, 3, -5, 0, 7, 6, 4, 6, 13, 11, 0, -3, 10, 16, 10, 5, 15, 3, -15, -5, 6, 3, 1, 2, 6, 5, -2, -3, 5, 9, 4, 0, 3, 4, -10, -15, -1, 3, 1, 0, 3, 4, -6, -14, -5, 1, -4, -11, -9, -11, -4, 2, 1]}

==> anc/code/periodic_kernels/kernels_certified.json <==
{"1": {"period": 4, "pi": [0, 1, 1, 0], "eta": [], "half_period_fails_at": 0}, "2": {"period": 8, "pi": [0, 0, 0, 1, 1, 1, 1, 0], "eta": [0], "half_period_fails_at": 0}, "3": {"period": 8, "pi": [0, 0, 0, 2, 1, -1, 1, 0], "eta": [0, 0], "half_period_fails_at": 0}, "4": {"period": 16, "pi": [0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, -1, 2, 0], "eta": [0, 0, 0], "half_period_fails_at": 0}, "5": {"period": 16, "pi": [0, 0, 0, 0, -1, 2, 1, 0, 1, 2, 1, -1, 0, 1, 2, 0], "eta": [0, 0, 0, 0], "half_period_fails_at": 0}, "6": {"period": 16, "pi": [0, 0, 0, 0, 0, 1, -1, 2, 2, 1, 1, -1, -1, 2, 1, 0], "eta": [0, 0, 0, 0, 0], "half_period_fails_at": 0}, "7": {"period": 16, "pi": [0, 0, 0, 0, 0, 0, 0, 3, 1, -1, 2, -1, 0, 1, 1, 0], "eta": [0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "8": {"period": 32, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 3, -2, -1, -1, 2, 0], "eta": [0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "9": {"period": 32, "pi": [0, 0, 0, 0, 0, 0, 0, 0, -1, 2, 2, 1, 0, 2, 2, 0, 1, 2, 1, 0, 1, 2, 1, -1, 0, 1, 1, -1, 1, 1, 3, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "10": {"period": 32, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 2, 4, 1, 0, 0, 0, 1, 2, 2, 1, 1, -1, -1, 2, 0, -1, 3, 2, 3, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 2}, "11": {"period": 32, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 4, 3, -2, -1, 0, 0, 0, 2, 3, 1, -1, 2, -1, 0, 1, -2, 2, 3, -3, 2, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 2}, "12": {"period": 32, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, -1, 0, 2, 2, 2, 2, 1, 1, -1, 3, -2, -1, -1, -3, 4, 1, -3, 4, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "13": {"period": 32, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, 0, 1, 3, 3, 1, -1, 0, 1, 3, -3, -1, -1, 1, 3, 0, 1, 4, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "14": {"period": 32, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 4, 3, 1, 1, -1, -1, 2, 2, -3, 1, 0, 1, -1, -1, 2, 1, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "15": {"period": 32, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1, -1, 2, -1, 0, 1, 4, -2, 1, -1, -1, -1, 0, 1, 1, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "16": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 0, 0, 4, -3, 0, 0, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 3, -2, -1, -1, 5, -4, -1, -1, -2, 0, 0, 0, 2, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "17": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, 2, 1, 0, 2, 3, -1, -1, 1, 0, 1, -1, 3, 2, 0, 1, 2, 1, 0, 1, 2, 1, 0, 1, 2, 1, 0, 1, 2, 1, -1, 0, 1, 1, -1, 1, 1, 2, -3, 0, 1, 1, 3, 0, 2, 3, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "18": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 2, 4, 2, 0, 0, 0, -1, 1, 2, 6, 1, 0, 0, 0, 1, 2, 2, 2, 1, 0, 0, 0, 1, 2, 2, 1, 1, -1, -1, 2, 0, -1, 3, 2, 2, -2, 1, 2, -2, -1, 0, 4, 3, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 2}, "19": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 4, 3, -2, 0, 1, -1, 2, 1, 5, 4, 2, 0, 0, 0, 0, 2, 3, 0, 0, 1, 0, 0, 0, 2, 3, 1, -1, 2, -1, 0, 1, -2, 2, 3, -3, 1, -2, 1, 1, 1, 2, 4, 0, 3, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 2}, "20": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, -1, -1, 3, 1, 2, 4, 6, 2, -2, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 1, 1, -1, 3, -2, -1, -1, -3, 4, 1, -3, 3, -1, -1, 0, 5, 2, 3, -5, 5, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 5}, "21": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -3, 5, 2, 4, 3, -3, 0, 1, 3, 0, 0, 0, 0, -1, 1, 3, 1, 1, 3, 3, 1, -1, 0, 1, 3, -3, -1, -1, 1, 3, 0, 1, 1, -1, 0, 3, 3, -3, -1, -1, 7, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 3}, "22": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -5, 7, 4, 4, 1, -1, -2, 6, 0, 0, 0, 0, 0, 0, 1, 0, 1, 4, 3, 1, 1, -1, -1, 2, 2, -3, 1, 0, 1, -1, -1, 2, 0, 1, 7, 1, 3, -3, -4, 5, 5, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 4}, "23": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7, 7, 3, -1, 2, -1, -1, 3, -5, 0, 0, 0, 0, 0, 0, 0, 3, 4, 1, -1, 2, -1, 0, 1, 4, -2, 1, -1, -1, -1, 0, 1, -6, 4, 5, -5, 6, -3, -1, 4, 2, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 6}, "24": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 2, -1, -1, -1, -2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, -1, 3, -2, -1, -1, 5, -4, -1, -1, -2, 0, 0, 0, -7, 8, 1, -5, 7, -6, -4, -2, 4, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "25": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, 2, 1, 0, 0, 2, 1, 3, 3, 1, 1, 3, 3, 1, -1, 0, 1, 1, -1, 1, 1, 4, -5, -2, -1, -1, 1, -2, 0, 1, 7, 0, 1, 5, -5, 1, 1, 7, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "26": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 2, 2, 1, 0, 0, 1, 3, 4, 3, 1, 1, -1, -1, 2, 0, -1, 3, 2, 4, -4, -1, 0, -2, -1, -2, 2, 1, -1, -1, 2, 0, -5, 7, 3, 8, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 1}, "27": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 4, 3, -4, -4, 0, 0, 2, 5, 4, 1, -1, 2, -1, 0, 1, -2, 2, 3, -3, 5, -4, 1, 1, -1, 0, 2, 2, 0, -1, 0, 1, -2, 2, 7, -8, 5, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 1}, "28": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, -2, -2, 4, 4, 4, 3, 1, 1, -1, 3, -2, -1, -1, -3, 4, 1, -3, 9, -5, -1, 0, 1, 0, 1, -3, -1, 0, 0, 0, -3, 4, 1, -7, 9, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "29": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -2, 4, 6, 4, 1, -1, 0, 1, 3, -3, -1, -1, 1, 3, 0, 1, 9, -9, -2, 1, 1, -1, -1, -3, 1, 1, -2, 0, 0, 3, 0, 1, 8, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "30": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -3, 7, 4, 1, 1, -1, -1, 2, 2, -3, 1, 0, 1, -1, -1, 2, 4, -9, 3, -1, 1, -1, -2, 1, 1, -1, -2, 2, 0, 0, -1, 2, 1, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "31": {"period": 64, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 1, -1, 2, -1, 0, 1, 4, -2, 1, -1, -1, -1, 0, 1, 8, -4, 3, -3, 2, -1, -1, 2, -4, -1, 2, 2, -2, 0, 0, 1, 1, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "32": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 0, 0, 4, -3, 0, 0, -1, 1, 1, 1, 8, -7, 0, -2, 2, -1, -1, 1, -5, 4, 3, -1, -3, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 3, -2, -1, -1, 5, -4, -1, -1, -2, 0, 0, 0, 9, -8, -1, -3, 1, -2, -2, 0, -6, 3, 2, -2, -4, 2, 0, 0, 2, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "33": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, 2, 1, 0, 2, 3, -1, -1, 1, 0, 1, -1, 3, 3, -5, -1, 1, 2, -3, 0, 1, -1, 5, -1, 0, -1, 4, -1, 3, 2, 0, 1, 2, 1, 0, 1, 2, 1, 0, 1, 2, 1, 0, 1, 2, 1, 0, 1, 2, 1, 0, 1, 2, 1, 0, 1, 2, 1, 0, 1, 2, 1, -1, 0, 1, 1, -1, 1, 1, 2, -3, 0, 1, 1, 3, 0, 2, 2, -7, 0, 1, 3, -1, 1, 1, 0, 7, 0, 0, 0, 6, 0, 2, 3, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "34": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 2, 4, 2, 0, 0, 0, -1, 1, 2, 6, 2, 0, 0, 0, -1, 1, 3, 1, 2, 1, -4, 2, 1, 4, 2, 6, 1, 0, 0, 0, 1, 2, 2, 2, 1, 0, 0, 0, 1, 2, 2, 2, 1, 0, 0, 0, 1, 2, 2, 2, 1, 0, 0, 0, 1, 2, 2, 1, 1, -1, -1, 2, 0, -1, 3, 2, 2, -2, 1, 2, -2, -1, 0, 4, 2, -2, 1, 2, -2, -1, 3, 1, 1, 1, -2, 4, 0, 2, 0, 4, 3, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 2}, "35": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 4, 3, -2, 0, 1, -1, 2, 1, 5, 4, 2, 1, 1, -2, 2, -2, 3, 1, -2, 0, -2, -2, 4, -4, 5, 4, 2, 0, 0, 0, 0, 2, 3, 0, 0, 1, 0, 0, 0, 2, 3, 0, 0, 1, 0, 0, 0, 2, 3, 0, 0, 1, 0, 0, 0, 2, 3, 1, -1, 2, -1, 0, 1, -2, 2, 3, -3, 1, -2, 1, 1, 1, 2, 4, 0, 2, -2, 0, 1, -2, 2, 3, 0, -1, -2, -2, 4, -4, 2, 4, 0, 3, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 2}, "36": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, -1, -1, 3, 1, 2, 4, 6, 2, -2, 2, 2, -2, 2, -2, 2, -1, 0, -1, 1, 3, 3, 0, 12, 3, -1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 1, 1, -1, 3, -2, -1, -1, -3, 4, 1, -3, 3, -1, -1, 0, 5, 2, 3, -5, 4, -2, -2, 0, 1, 4, -3, 1, -3, -1, 1, 1, -2, 8, 4, -4, 5, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 5}, "37": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -3, 5, 2, 4, 3, -3, 0, 1, 4, 2, -2, 2, -1, 3, -1, 2, -2, 3, 2, 2, 5, 5, -1, 2, 3, 0, 0, 0, 0, -1, 1, 3, 1, 1, 3, 3, 0, -1, 1, 3, 2, 0, 0, 0, 0, -1, 1, 3, 1, 1, 3, 3, 1, -1, 0, 1, 3, -3, -1, -1, 1, 3, 0, 1, 1, -1, 0, 3, 3, -3, -1, -1, 6, -4, -4, 0, 1, 3, -2, 1, -1, 4, 1, -1, 5, 4, -2, 0, 7, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 3}, "38": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -5, 7, 4, 4, 1, -1, -2, 6, 1, 2, -2, 2, -1, 1, 1, 0, -2, 4, 6, 6, 6, -5, -3, 7, 0, 0, 0, 0, 0, 0, 1, 0, 1, 4, 3, 2, 0, -2, 1, 3, 1, 0, 0, 0, 0, 0, 1, 0, 1, 4, 3, 1, 1, -1, -1, 2, 2, -3, 1, 0, 1, -1, -1, 2, 0, 1, 7, 1, 3, -3, -4, 5, 4, -6, 0, 0, 1, -3, 3, 2, -3, 2, 3, 2, 7, -5, -6, 6, 5, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 4}, "39": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7, 7, 3, -1, 2, -1, -1, 3, -4, 4, -3, 2, -2, 1, -1, 2, 2, 9, 7, 4, 6, -6, -1, 6, -4, 0, 0, 0, 0, 0, 0, 0, 3, 4, 0, 1, 1, -1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 3, 4, 1, -1, 2, -1, 0, 1, 4, -2, 1, -1, -1, -1, 0, 1, -6, 4, 5, -5, 6, -3, -1, 4, 1, -4, 5, 0, 0, -1, 3, -1, 3, 5, 5, -1, 7, -7, -2, 6, 3, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 6}, "40": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 2, -1, -1, -1, -3, 7, -1, 4, -1, 3, 1, 2, 8, 10, 2, 0, 3, -7, 0, 3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, -1, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, -1, 3, -2, -1, -1, 5, -4, -1, -1, -2, 0, 0, 0, -7, 8, 1, -5, 7, -6, -4, -2, 3, -1, 1, -4, -3, 1, 1, 0, 7, 2, 3, -6, 6, -8, 0, 0, 5, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 9}, "41": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, 2, 1, 0, 0, -1, 7, 0, 4, 0, 2, 2, 4, 3, -3, 0, 0, 2, -1, 0, 3, 4, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 4, 3, 1, 2, 4, 2, 1, 3, 3, 1, 1, 3, 3, 1, -1, 0, 1, 1, -1, 1, 1, 4, -5, -2, -1, -1, 1, -2, 0, 1, 7, 0, 1, 5, -5, 1, 1, 4, -1, -3, -1, 3, 4, 2, 3, 3, -3, -1, -1, 4, -3, 0, 0, 9, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 7}, "42": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 2, 2, 2, 5, 1, 1, 1, 5, 6, 4, 1, -1, -2, 5, 0, -2, 3, 9, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 3, 6, 5, 1, 0, 0, 1, 3, 4, 3, 1, 1, -1, -1, 2, 0, -1, 3, 2, 4, -4, -1, 0, -2, -1, -2, 2, 1, -1, -1, 2, 0, -5, 7, 3, 7, -2, 0, 3, -2, 1, 5, 3, 3, -3, -4, 5, 1, -6, 2, 6, 11, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 8}, "43": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 4, 3, -4, -5, 2, 1, 3, 4, 7, 3, 1, 2, -1, -1, 0, -6, 4, 8, 3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 1, 7, 1, -3, -1, 0, 0, 2, 5, 4, 1, -1, 2, -1, 0, 1, -2, 2, 3, -3, 5, -4, 1, 1, -1, 0, 2, 2, 0, -1, 0, 1, -2, 2, 7, -8, 2, -7, 2, 6, 2, 6, 3, -3, 6, -3, -1, 4, -8, 1, 12, -2, 9, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 9}, "44": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, -2, -9, 8, 2, 5, 8, 6, 1, 1, 3, -2, -2, -3, -6, 13, 4, -6, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, -1, -1, 2, 4, 4, 4, 3, 1, 1, -1, 3, -2, -1, -1, -3, 4, 1, -3, 9, -5, -1, 0, 1, 0, 1, -3, -1, 0, 0, 0, -3, 4, 1, -7, 4, -2, -1, 5, 9, 1, 1, -3, 9, -6, -4, -2, -12, 12, 7, -13, 11, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 10}, "45": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -15, 15, 6, 7, 3, -2, 1, 3, 3, -3, -1, -3, 1, 8, 0, -1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 2, 1, 4, 6, 4, 1, -1, 0, 1, 3, -3, -1, -1, 1, 3, 0, 1, 9, -9, -2, 1, 1, -1, -1, -3, 1, 1, -2, 0, 0, 3, 0, 1, -1, 0, 1, 8, 5, -7, -2, 3, 9, -9, -3, -3, 0, 12, -1, -5, 15, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 11}, "46": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -12, 20, 6, 4, 1, -1, 0, 4, 2, -3, 1, -1, 3, 1, -2, 6, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 2, 7, 4, 1, 1, -1, -1, 2, 2, -3, 1, 0, 1, -1, -1, 2, 4, -9, 3, -1, 1, -1, -2, 1, 1, -1, -2, 2, 0, 0, -1, 2, -4, 7, 14, 1, 5, -5, -3, 4, 6, -9, 3, -1, 3, 0, -4, 5, 9, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 12}, "47": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -17, 14, 3, -1, 2, -1, 0, 1, 4, -2, 1, -2, -1, -2, -1, 3, -13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 5, 1, -1, 2, -1, 0, 1, 4, -2, 1, -1, -1, -1, 0, 1, 8, -4, 3, -3, 2, -1, -1, 2, -4, -1, 2, 2, -2, 0, 0, 1, -16, 10, 9, -9, 10, -5, 0, 1, 12, -6, 3, -4, -3, -3, -1, 4, 2, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 14}, "48": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17, 0, 0, 2, -1, 0, 0, 4, -3, 0, 0, -2, -1, 1, 1, -6, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, -1, 3, -2, -1, -1, 5, -4, -1, -1, -2, 0, 0, 0, 9, -8, -1, -3, 1, -2, -2, 0, -6, 3, 2, -2, -4, 2, 0, 0, -15, 18, 1, -9, 11, -10, -5, -3, 13, -12, -3, -3, -7, 0, 0, 1, 4, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "49": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, 2, 1, 0, 2, 3, -1, -1, 1, -2, -1, -1, 2, 2, 1, 3, 3, 1, 1, 3, 3, 1, 1, 3, 3, 1, 1, 3, 3, 1, -1, 0, 1, 1, -1, 1, 1, 2, -3, 0, 1, 1, 3, 0, 2, 4, -9, -2, -1, 1, -3, -1, -1, -2, 5, -2, -2, -2, 4, -2, 0, 1, 15, 0, 1, 9, -9, 1, 3, 8, -11, -2, 1, -1, 8, -2, 4, 7, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "50": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 2, 4, 2, 0, 0, 0, -2, 2, 0, 6, 1, 0, 0, 1, 3, 4, 4, 3, 1, 0, 0, 1, 3, 4, 3, 1, 1, -1, -1, 2, 0, -1, 3, 2, 2, -2, 1, 2, -2, -1, 0, 4, 4, -4, -1, 0, -2, -1, 1, -1, 1, 1, -4, 2, 0, 2, -2, 2, 1, -1, -1, 2, 0, -9, 11, 4, 8, -8, 1, 4, -7, -2, -4, 10, 8, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 1}, "51": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 4, 3, -2, 0, 1, -1, 2, 1, 4, 2, 5, -2, 0, 0, 2, 5, 3, 0, 1, 1, 0, 0, 2, 5, 4, 1, -1, 2, -1, 0, 1, -2, 2, 3, -3, 1, -2, 1, 1, 1, 2, 4, 0, 6, -4, 0, 1, -4, 0, 1, -2, -1, -2, -2, 4, -6, 0, 2, 2, 0, -1, 0, 1, -2, 2, 11, -13, 7, -8, 3, 3, 1, 3, 8, 4, 8, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 1}, "52": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, -1, -1, 3, 1, 2, 4, 4, 3, -4, -2, 0, 0, 0, 0, 0, 1, 3, 4, 4, 4, 4, 3, 1, 1, -1, 3, -2, -1, -1, -3, 4, 1, -3, 3, -1, -1, 0, 5, 2, 3, -5, 10, -6, -2, 0, -3, 2, -1, -1, -3, -1, 1, 1, -6, 6, 2, -2, -1, 0, 0, 0, -3, 4, 1, -11, 13, -7, -3, 0, 11, 2, 8, -11, 12, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 4}, "53": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -3, 5, 2, 4, 3, -4, 1, -5, 2, 0, 0, 0, -1, 0, 4, 4, 2, 4, 6, 4, 1, -1, 0, 1, 3, -3, -1, -1, 1, 3, 0, 1, 1, -1, 0, 3, 3, -3, -1, -1, 12, -10, -4, 0, 1, 3, -2, -1, -3, 2, -1, -3, 3, 6, -2, -2, 1, 1, -2, 0, 0, 3, 0, 1, 9, -11, -2, 7, 7, -8, -2, -7, 18, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 2}, "54": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -5, 7, 4, 4, 1, -1, -3, 3, -1, 0, 0, 0, 0, 1, 1, 1, 5, 7, 4, 1, 1, -1, -1, 2, 2, -3, 1, 0, 1, -1, -1, 2, 0, 1, 7, 1, 3, -3, -4, 5, 10, -12, 0, 0, 1, -1, -1, 0, -3, 0, -1, 0, 5, -3, -4, 2, 1, -1, -2, 2, 0, 0, -1, 2, 0, -7, 17, 1, 7, -7, -11, 9, 16, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 3}, "55": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7, 7, 3, -1, 2, -1, -3, 3, -13, 0, 0, 0, 0, 0, 0, 3, 7, 5, 1, -1, 2, -1, 0, 1, 4, -2, 1, -1, -1, -1, 0, 1, -6, 4, 5, -5, 6, -3, -1, 4, 11, -10, 5, 0, 0, -1, 1, 1, -1, 1, 3, 1, 3, -5, -2, 4, -3, -1, 2, 2, -2, 0, 0, 1, -6, 4, 13, -13, 14, -7, -5, 11, 7, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 5}, "56": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 2, -1, -2, -2, -10, 4, 4, 4, 4, 4, 4, 4, 3, 1, 1, -1, 3, -2, -1, -1, 5, -4, -1, -1, -2, 0, 0, 0, -7, 8, 1, -5, 7, -6, -4, -2, 17, -11, 1, -4, -3, 1, 1, 0, 1, 0, 1, -4, 0, -4, 2, 2, -5, 3, 2, -2, -4, 2, 0, 0, -7, 8, 1, -13, 15, -14, -11, -3, 9, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "57": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, 2, 1, 0, -4, 0, 4, 6, 4, 2, 4, 6, 4, 1, -1, 0, 1, 1, -1, 1, 1, 4, -5, -2, -1, -1, 1, -2, 0, 1, 7, 0, 1, 5, -5, 1, 1, 16, -17, -5, -3, 1, 2, 0, 1, 1, -1, -1, -3, 2, -1, -2, -2, -1, 5, -2, -2, -2, 4, -2, 0, 0, 7, 0, 1, 13, -13, 1, 0, 16, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "58": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 2, -2, 1, 0, 1, 4, 7, 7, 4, 1, 1, -1, -1, 2, 0, -1, 3, 2, 4, -4, -1, 0, -2, -1, -2, 2, 1, -1, -1, 2, 0, -5, 7, 3, 11, -16, -4, 1, -2, -1, 1, 1, 1, -1, -2, 1, 1, -4, -4, 2, 3, 1, -4, 2, 0, 2, -2, 2, 0, 0, -1, 2, 0, -13, 15, 3, 20, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "59": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 4, 3, -7, -8, 0, 2, 7, 9, 5, 1, -1, 2, -1, 0, 1, -2, 2, 3, -3, 5, -4, 1, 1, -1, 0, 2, 2, 0, -1, 0, 1, -2, 2, 7, -8, 12, -11, 2, 4, -2, 2, 1, -1, 2, -1, -1, 2, -4, -3, 6, 4, 1, -3, -2, 4, -6, 0, 2, 2, -2, 0, 0, 1, -2, 2, 15, -19, 13, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "60": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, -3, -6, 8, 8, 7, 4, 1, 1, -1, 3, -2, -1, -1, -3, 4, 1, -3, 9, -5, -1, 0, 1, 0, 1, -3, -1, 0, 0, 0, -3, 4, 1, -7, 22, -12, -1, 1, 3, -1, -1, -1, 3, -2, -2, 0, -6, 4, 5, -7, -5, -1, 2, 2, -6, 6, 2, -2, -4, 2, 0, 0, -3, 4, 1, -15, 20, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "61": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -5, 10, 10, 5, 1, -1, 0, 1, 3, -3, -1, -1, 1, 3, 0, 1, 9, -9, -2, 1, 1, -1, -1, -3, 1, 1, -2, 0, 0, 3, 0, 1, 23, -22, -3, 4, 3, -5, -2, 1, 3, -3, -1, -1, -2, 6, -1, -7, -3, 5, -2, -2, 2, 6, -2, -2, -2, 4, -2, 0, 0, 3, 0, 1, 16, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "62": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -4, 11, 5, 1, 1, -1, -1, 2, 2, -3, 1, 0, 1, -1, -1, 2, 4, -9, 3, -1, 1, -1, -2, 1, 1, -1, -2, 2, 0, 0, -1, 2, 10, -23, 8, -1, 3, -3, -1, 0, 2, -3, 1, -1, 1, 2, -2, 1, -1, 3, -4, 2, 4, -2, -4, 2, -2, 2, -2, 2, 0, 0, -1, 2, 1, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}, "63": {"period": 128, "pi": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 1, -1, 2, -1, 0, 1, 4, -2, 1, -1, -1, -1, 0, 1, 8, -4, 3, -3, 2, -1, -1, 2, -4, -1, 2, 2, -2, 0, 0, 1, 18, -10, 7, -7, 6, -3, 0, -1, 4, -2, 1, -2, -1, -1, -1, 2, -10, 1, 6, 4, 2, -4, -2, 4, -8, 2, 2, 2, -2, 0, 0, 1, 1, 0], "eta": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "half_period_fails_at": 0}}

==> anc/code/periodic_kernels/plot_windows.py <==
"""Figure: the coefficients of partial C_{2^k}(z) = z^-(2^k-1) (C_{2^k} - C_{2^k-1}) for k = 12.
   Left: all nonzero coefficients against the delay. Right: the window of depth 5."""
import json
from pathlib import Path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from fastcone import cone

k = 12; r = 1 << k
a, b = cone(r), cone(r - 1)
X = [(a[t] if t < len(a) else 0) - (b[t] if t < len(b) else 0) for t in range(max(len(a), len(b)))]
assert not any(X[:r - 1])
Q = X[r - 1:]
while Q and Q[-1] == 0: Q.pop()
nz = [(t, v) for t, v in enumerate(Q) if v]

INK, MUTED, GRID, MARK, NEG = '#0b0b0b', '#52514e', '#e5e5e5', '#1f526a', '#b65c3c'
plt.rcParams.update({'font.family': 'DejaVu Serif', 'font.size': 9.5, 'axes.labelsize': 10, 'pdf.fonttype': 42, 'mathtext.fontset': 'dejavuserif',
                     'axes.edgecolor': MUTED, 'xtick.color': MUTED, 'ytick.color': MUTED, 'axes.labelcolor': INK})
fig, (ax, bx) = plt.subplots(1, 2, figsize=(7.2, 3.1), layout='constrained', gridspec_kw={'width_ratios': [1.75, 1]})

# left panel : one cluster per depth. Abscissa -log2(1 - delay/2^k), so that the window of depth n starts at n.
from math import log2
def depth(t): return -log2(1 - t / r)
D = 8; q = r >> D                                   # remainder of the decomposition with q = 16 >= D = 8
ax.axvspan(D, k + .15, color='#f1f0ee', zorder=0)
ax.text((D + k) / 2 + .05, 2 ** 11.0, 'remainder', ha='center', va='center', fontsize=9, color=MUTED)
for sign, color, lab in ((1, MARK, 'positive coefficient'), (-1, NEG, 'negative coefficient')):
    pts = [(depth(t), abs(v)) for t, v in nz if (v > 0) == (sign > 0)]
    ax.vlines([p[0] for p in pts], 0.6, [p[1] for p in pts], color=color, linewidth=.9)
    ax.scatter([p[0] for p in pts], [p[1] for p in pts], s=8, color=color, zorder=3, label=lab)
ax.set_yscale('log', base=2)
ax.set_ylim(0.6, 2 ** 11.6)
ax.set_xlim(-0.35, k + .15)
ax.set_xticks(range(0, k + 1))
ax.set_yticks([1, 4, 16, 64, 256, 1024])
ax.set_yticklabels(['1', '4', '16', '64', '256', '1024'])
ax.set_xlabel(r'depth $n$ (delay $2^{k}-2^{k-n}$, logarithmic scale)')
ax.set_ylabel('absolute value of the coefficient')
ax.grid(axis='y', color=GRID, linewidth=.5)
ax.set_axisbelow(True)
for sp in ('top', 'right'): ax.spines[sp].set_visible(False)
ax.legend(loc='upper left', frameon=True, facecolor='white', edgecolor='none', framealpha=1, fontsize=8.5, handletextpad=.3, borderaxespad=.3)
ax.set_title(r'(a) the coefficients of $\partial C_{4096}$', fontsize=10, color=INK, loc='left')

# right panel : one window, read from its first delay
n = 5; start = r - (r >> n)
win = [Q[start + j] for j in range(0, 9)]
cols = [MARK if v >= 0 else NEG for v in win]
bx.vlines(range(len(win)), 0, win, color=cols, linewidth=1.6)
bx.scatter(range(len(win)), win, s=16, color=cols, zorder=3)
bx.axhline(0, color=MUTED, linewidth=.6)
for j, v in enumerate(win):
    bx.annotate(str(v), (j, v), xytext=(0, 5 if v >= 0 else -12), textcoords='offset points', ha='center', fontsize=9, color=INK)
bx.set_xticks(range(len(win)))
bx.set_xlabel(r'offset $j$ in the window')
bx.set_ylim(-6, 29)
bx.set_yticks([0, 8, 16, 24])
bx.grid(axis='y', color=GRID, linewidth=.5); bx.set_axisbelow(True)
for s in ('top', 'right'): bx.spines[s].set_visible(False)
bx.set_title(r'(b) the window of depth $5$', fontsize=10, color=INK, loc='left')
fig.savefig(Path(__file__).resolve().parents[2] / 'fig_windows.pdf')
print('window n=5 for k=12 :', win, '; number of nonzero coefficients :', len(nz), '; negative ones :', sum(1 for _, v in nz if v < 0))


==> anc/code/periodic_kernels/verify_direct.json <==
{
  "transfer_identity_values_of_r": 511,
  "transfer_ok": true,
  "window_decomposition_cases": 28,
  "window_ok": true,
  "kernels_equal_certified": true,
  "stable_window_coefficients": 32184,
  "stable_ok": true,
  "status": "PASS"
}

==> anc/code/periodic_kernels/verify_direct.py <==
"""Verification of the direct ('delay') formulation.

  Q_r(z) = z^-(r-1) (C_r - C_(r-1)),  Q_0 = 1          effect of the last layer of the cone K_r
  K_c(z) = z^-(2M-c-1) (L_{M,c} - L_{M,c+1})            effect of one layer at the corner of a triangle
  (T)  Q_r = K_(2M-r) + z^M (Q_(r-M) + Q_(r-M-1) - 1),  M dyadic, M < r <= 2M
  (W)  Q_(2^k) = sum_{n<D} z^(2^k-2^(k-n)) V_n(z) + z^(2^k-q) ( sum_c binom(D,c) Q_(q-c) - 2^(D-1) ),
       q = 2^(k-D) >= D >= 1,  V_n = sum_c binom(n,c) K_c - floor(2^(n-1))."""
import json, sys
from math import comb
from fastcone import cone
from certify_layers import triangle

def padd(a, b, shift=0, coef=1):
    n = max(len(a), len(b) + shift); out = list(a) + [0] * (n - len(a))
    for i, v in enumerate(b): out[i + shift] += coef * v
    return out
def trim(a):
    a = list(a)
    while a and a[-1] == 0: a.pop()
    return a

RMAX = int(sys.argv[1]) if len(sys.argv) > 1 else 520
C = {0: []}
for r in range(1, RMAX + 1): C[r] = cone(r)
Q = {0: [1]}
for r in range(1, RMAX + 1):
    X = padd(C[r], C[r - 1], 0, -1)
    assert not any(X[:r - 1]), r
    Q[r] = trim(X[r - 1:])
print('Q_r is a polynomial with constant term 1 for 1 <= r <= %d :' % RMAX, all(Q[r][0] == 1 for r in range(1, RMAX + 1)))
print('C_r = sum_{s<=r} z^(s-1) Q_s : true by construction ; first Q_r :', {r: Q[r] for r in range(1, 9)})

# kernels from consecutive cuts, in a triangle of size m_(c+1), and in a larger one
tri_cache = {}
def L(M, c):
    if (M, c) not in tri_cache: tri_cache[(M, c)] = triangle(M, c)
    return tri_cache[(M, c)]
def kernel(c, M=None):
    if M is None: M = 1 << c.bit_length()            # least power of two >= c+1
    a, b = L(M, c), L(M, c + 1)
    X = padd(a, b, 0, -1); t0 = 2 * M - c - 1
    assert not any(X[:t0]), (c, M)
    return trim(X[t0:])
CK = 260
K = {c: kernel(c) for c in range(0, CK)}
print('K_c independent of M (sizes m, 2m, 4m), c < 40 :', all(kernel(c, (1 << c.bit_length()) * f) == K[c] for c in range(0, 40) for f in (2, 4)))
cert = {int(j): v for j, v in json.load(open('kernels_certified.json')).items()}   # written by certify_layers.py
ok = all((K[c][j] if j < len(K[c]) else 0) == cert[j]['pi'][c % cert[j]['period']] for j in range(1, 64) for c in range(0, 190))
print('[z^j] K_c equals the certified kernels e_j(c), j <= 63, c < 190 :', ok)
print('deg K_c <= c+1 for c < %d :' % CK, all(len(K[c]) - 1 <= c + 1 for c in K), '; first K_c :', {c: K[c] for c in range(0, 7)})

# (T) transfer identity for every r
okT = True; nT = 0
for r in range(2, RMAX + 1):
    M = 1 << ((r - 1).bit_length() - 1)               # dyadic with M < r <= 2M
    assert M < r <= 2 * M
    c = 2 * M - r
    if c >= CK: continue
    rhs = padd(K[c], Q[r - M], M); rhs = padd(rhs, Q[r - M - 1], M); rhs = padd(rhs, [1], M, -1)
    okT &= (trim(rhs) == Q[r]); nT += 1
print('(T) transfer identity for %d values of r <= %d :' % (nT, RMAX), okT)

# (W) window decomposition
def V(n):
    out = []
    for c in range(n + 1): out = padd(out, K[c], 0, comb(n, c))
    out[0] -= (1 << (n - 1)) if n >= 1 else 0
    return trim(out)
okW = True; cases = 0
k = 1
while (1 << k) <= RMAX:
    for D in range(1, k + 1):
        q = 1 << (k - D)
        if q < D: continue
        rhs = []
        for nn in range(D): rhs = padd(rhs, V(nn), (1 << k) - (1 << (k - nn)))
        rem = [-(1 << (D - 1))]
        for c in range(D + 1): rem = padd(rem, Q[q - c], 0, comb(D, c))
        rhs = padd(rhs, rem, (1 << k) - q)
        okW &= (trim(rhs) == Q[1 << k]); cases += 1
    k += 1
print('(W) window decomposition, %d cases (k <= %d, every admissible D) :' % (cases, k - 1), okW)
print('V_0..V_4 :', [V(n) for n in range(5)])
# stable windows, on the differences C_{2^k} - C_{2^k-1} computed separately for 9 <= k <= 14
okS = True; nS = 0
for kk in range(9, 15):
    Xk = {(1 << kk) - 1 - p: v for p, v in json.load(open('data/X_%d.json' % kk))}      # delay -> coefficient
    for a in range(1, kk + 1):
        n = kk - a
        if n + 1 >= CK: continue
        Jn = max(len(K[c]) - 1 for c in range(n + 1))
        if (1 << (a - 1)) <= max(n, Jn): continue
        Vn = V(n)
        for j in range(0, 1 << (a - 1)):
            okS &= (Xk.get((1 << kk) - (1 << a) + j, 0) == (Vn[j] if j < len(Vn) else 0)); nS += 1
print('stable windows, k = 9..14 : %d coefficients compared :' % nS, okS)
json.dump({'transfer_identity_values_of_r': nT, 'transfer_ok': okT, 'window_decomposition_cases': cases, 'window_ok': okW,
           'kernels_equal_certified': ok, 'stable_window_coefficients': nS, 'stable_ok': okS,
           'status': 'PASS' if (okT and okW and ok and okS) else 'FAIL'}, open('verify_direct.json', 'w'), indent=2)


==> anc/code/periodic_kernels/verify_direct.txt <==
Q_r is a polynomial with constant term 1 for 1 <= r <= 520 : True
C_r = sum_{s<=r} z^(s-1) Q_s : true by construction ; first Q_r : {1: [1], 2: [1, 1], 3: [1, 1, 1], 4: [1, 0, 1, 1], 5: [1, 0, 1, 2, 1], 6: [1, 1, 0, 0, 1, 1], 7: [1, 1, 0, 0, 1, 2, 1], 8: [1, 0, 0, 0, 1, 1, 2, 1]}
K_c independent of M (sizes m, 2m, 4m), c < 40 : True
[z^j] K_c equals the certified kernels e_j(c), j <= 63, c < 190 : True
deg K_c <= c+1 for c < 260 : True ; first K_c : {0: [1], 1: [1, 1], 2: [1, 1], 3: [1, 0, 1, 2], 4: [1, 0, 1, 1, 0, -1], 5: [1, 1, 1, -1, 0, 2, 1], 6: [1, 1, 1, 1, 1, 1, -1]}
(T) transfer identity for 511 values of r <= 520 : True
(W) window decomposition, 28 cases (k <= 9, every admissible D) : True
V_0..V_4 : [[1], [1, 1], [2, 3], [4, 6, 1, 2], [8, 10, 5, 9, 0, -1]]
stable windows, k = 9..14 : 32184 coefficients compared : True


==> anc/code/plot_asymptotic.py <==
"""Regenerate the fourth figure. Requires matplotlib, unlike the calculators."""
from pathlib import Path
from fractions import Fraction as Q
import sys
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator
from random_access import Engine
from limit_profile import S

sys.setrecursionlimit(20000)
engine = Engine()
kappa = Q(engine.nodes[engine.build('P', 1 << 128)][1], 1 << 256)
xs = [Q(j, 2048) for j in range(2048, 4097)]
ys = [float(12*kappa*S(u)/(u*u)) for u in xs]
indices = list(range(65536, 131073, 512))
observed = [engine.sequence(n)[0]/n**2 for n in indices]
plt.rcParams.update({'font.family':'DejaVu Serif', 'font.size':10,
                     'axes.spines.top':False, 'axes.spines.right':False,
                     'axes.labelsize':11, 'pdf.fonttype':42})
fig, ax = plt.subplots(figsize=(7.2, 3.6), layout='constrained')
ax.plot([float(x) for x in xs], ys, color='#1f526a', linewidth=1.25,
        label='Limit profile')
ax.scatter([n/65536 for n in indices], observed, s=8, color='#b65c3c',
           alpha=.65, label=r'$a(n)/n^2$, $N=2^{16}$', zorder=3)
for value in (9*kappa/8, 3*kappa/2):
    ax.axhline(float(value), color='#777777', linestyle='--', linewidth=.8)
ax.set_xlim(1, 2)
ax.set_ylim(.758, 1.047)
ax.set_xlabel(r'Position in a dyadic interval, $u=n/N$')
ax.set_ylabel('Normalized count')
ax.set_xticks([1, 1.25, 4/3, 1.5, 1.75, 2])
ax.set_xticklabels(['1', '5/4', '4/3', '3/2', '7/4', '2'])
ax.yaxis.set_major_locator(MultipleLocator(.05))
ax.grid(axis='y', color='#e5e5e5', linewidth=.5)
ax.legend(loc='upper center', bbox_to_anchor=(.5, .92), frameon=False, fontsize=9)
root = Path(__file__).resolve().parent.parent
fig.savefig(root/'fig_asymptotic.pdf')
print(root/'fig_asymptotic.pdf')


==> anc/code/plot_pascal_wall.py <==
"""Exact lattice diagram for the decomposition C_13 = L_8,3 + z^16 H_5."""
from pathlib import Path
import math
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

plt.rcParams.update({'font.family':'serif','mathtext.fontset':'cm','font.size':11})
M,c=8,3
r=2*M-c
vertices={(p,x,y) for p in (0,1) for x in range(r) for y in range(r) if 2*x+y+p<r}
def xy(v):
    p,x,y=v
    return 1.5*y+p/2,math.sqrt(3)*(x+y/2+p/2)

fig,ax=plt.subplots(figsize=(8.3,5.0))
for v in sorted(vertices):
    p,x,y=v
    if p==0:
        for w in ((1,x,y),(1,x-1,y),(1,x,y-1)):
            if w in vertices:
                a,b=xy(v),xy(w)
                ax.plot([a[0],b[0]],[a[1],b[1]],color='#9fa7ad',lw=.7,zorder=1)

for v in sorted(vertices):
    p,x,y=v
    if p==0 and x+y==M and x>0:
        ax.scatter(*xy(v),marker='x',s=65,lw=1.7,color='#1d2329',zorder=4)
    else:
        color='#b44e32' if v==(0,0,M) else '#bc8035' if x+y>=M else '#346d96'
        ax.scatter(*xy(v),s=65 if v==(0,0,M) else 22,color=color,zorder=3)

a,b=xy((0,0,M)),xy((0,4,M-4))
ax.plot([a[0],b[0]],[a[1],b[1]],'--',color='#626970',lw=1,zorder=0)
ax.annotate(r'$A(0,8)$',xy=a,xytext=(11.6,4.6),arrowprops={'arrowstyle':'-','color':'#555','lw':.8},fontsize=12)
ax.annotate(r'$\Omega_{8,3}$',xy=(5.5,5),xytext=(4.2,1.0),arrowprops={'arrowstyle':'-','color':'#346d96','lw':.8},color='#245c87',fontsize=17)
ax.text(14.4,5.7,r'$y\geq 8-x$',color='#986229',fontsize=13)
ax.annotate(r'$x+y=8$',xy=(9,8.66),xytext=(8,11.1),arrowprops={'arrowstyle':'-','color':'#666','lw':.8},fontsize=11,color='#444')
ax.annotate(r'$A(0,0)$',xy=xy((0,0,0)),xytext=(-.1,-1.1),fontsize=11)
ax.set_aspect('equal')
ax.axis('off')
ax.set_xlim(-1,19)
ax.set_ylim(-1.5,11.8)
fig.tight_layout(pad=.3)
out=Path(__file__).resolve().parents[1]/'fig_pascal_wall.pdf'
fig.savefig(out,bbox_inches='tight')
print(out)


==> anc/code/random_access.py <==
"""Exact random access through a compressed polynomial DAG.
No empirical profile or precomputed cone table is used.
Geometry is restricted to blocking cones whose index is < 3 log2(q_max).
"""
from collections import Counter
import time

class Engine:
 def __init__(self):
  self.nodes={};self.germs={};self.stats=Counter();self.memo={}
 @staticmethod
 def ceil2(r):return 1<<(r-1).bit_length()
 def simulate(self,r):
  if r<=0:return ()
  front=[(0,0,0)];seen=set(front);coeff=[]
  while front:
   coeff.append(len(front));arr=Counter()
   for p,x,y in front:
    ns=((1,x,y),(1,x-1,y),(1,x,y-1)) if p==0 else ((0,x,y),(0,x+1,y),(0,x,y+1))
    for v in ns:
     pp,xx,yy=v
     if xx>=0 and yy>=0 and 2*xx+yy+pp<r and v not in seen:arr[v]+=1
   seen.update(arr);front=[v for v,k in arr.items() if k==1]
  self.germs[r]=tuple(coeff)
  self.stats['germ_vertices']+=r*(r+1)//2
  return tuple(coeff)
 def build(self,kind,r):
  key=(kind,r)
  if key in self.nodes:return key
  terms=[]
  def ax(lo,hi,f=1):
   if hi>=lo:terms.append(('axis',lo,hi,f))
  def ref(k,i,shift=0,f=1):
   if i>0:terms.append(('ref',self.build(k,i),shift,f))
  def copies(bound,shift=0,f=1):
   # even m<bound, m=lb(m)*(2j+1)
   p=2
   while p<bound:
    num=(bound-1-p)//(2*p)+1
    terms.append(('ap',self.build('P',p),2*p+shift,4*p,num,f))
    p*=2
  if r<=0:pass
  elif kind=='P':
   assert r>=2 and not r&(r-1)
   if r==2:ax(0,1)
   else:
    ax(0,2*r-3);ax(1,r-2);copies(r);copies(r//2,1,2);ref('T',r//2,r-1)
  elif kind=='H':
   ref('C',r);ref('C',r-1,1);ax(1,r-1,-1)
  elif kind=='T':
   ref('H',r);ax(0,2*r-2,-1)
  elif kind=='L':
   ax(0,1);ax(2,2*r-1,2);copies(r,2,2)
  elif kind=='C':
   q=self.ceil2(r);c=q-r;M=q//2;m=self.ceil2(c) if c else 0
   if r<=3 or (c and 2*m-c>=r):
    coeff=self.simulate(r)
    terms.append(('dense',coeff))
   else:
    ax(0,2*r-2);ax(2,r-1);copies(M,2,2);ref('T',M-c,q)
    if c:
     ref('C',2*m-c,q-2*m);ref('H',m-c,q,-1);ref('L',m,q-2*m,-1)
     ax(q-c,q-1)
  else:raise ValueError(kind)
  bound=-1;mass=0
  for t in terms:
   if t[0]=='axis':_,lo,hi,f=t;bound=max(bound,hi);mass+=(hi-lo+1)*f
   elif t[0]=='dense':coeff=t[1];bound=max(bound,len(coeff)-1);mass+=sum(coeff)
   elif t[0]=='ref':
    _,child,sh,f=t;b,mass0,_=self.nodes[child]
    if b>=0:bound=max(bound,sh+b)
    mass+=f*mass0
   else:
    _,child,sh,step,num,f=t;b,mass0,_=self.nodes[child]
    if num and b>=0:bound=max(bound,sh+(num-1)*step+b)
    mass+=f*num*mass0
  self.nodes[key]=(bound,mass,tuple(terms));return key
 def ap(self,key,t,sh,step,num,prefix):
  if num<=0 or t<sh:return 0
  bound,mass,_=self.nodes[key]
  if bound<0:return 0
  last=min(num-1,(t-sh)//step)
  if prefix:
   full=max(0,min(last+1,(t-sh-bound)//step+1));ans=full*mass;first=full
  else:
   ans=0;first=max(0,(t-sh-bound+step-1)//step)
  self.stats['ap_max_tail']=max(self.stats['ap_max_tail'],last-first+1)
  for j in range(first,last+1):ans+=self.value(key,t-sh-j*step,prefix)
  return ans
 def value(self,key,t,prefix=False):
  if t<0:return 0
  bound,mass,terms=self.nodes[key]
  if bound<0:return 0
  if t>bound:return mass if prefix else 0
  if prefix and t==bound:return mass
  memo_key=(key,t,prefix)
  if memo_key in self.memo:return self.memo[memo_key]
  self.stats['value_states']+=1
  ans=0
  for v in terms:
   if v[0]=='axis':
    _,lo,hi,f=v;ans+=f*(max(0,min(t,hi)-lo+1) if prefix else int(lo<=t<=hi))
   elif v[0]=='dense':
    coeff=v[1];ans+=sum(coeff[:t+1]) if prefix else (coeff[t] if t<len(coeff) else 0)
   elif v[0]=='ref':
    _,child,sh,f=v;ans+=f*self.value(child,t-sh,prefix)
   else:
    _,child,sh,step,num,f=v;ans+=f*self.ap(child,t,sh,step,num,prefix)
  self.memo[memo_key]=ans
  return ans
 def F(self,t,prefix=False):
  ans=0;q=2
  while 2*q+3<=t:
   key=self.build('P',q);sh=2*q+3;step=4*q
   ans+=self.ap(key,t,sh,step,(t-sh)//step+1,prefix)
   q*=2
  return ans
 def sequence(self,n):
  assert n>=0
  import sys
  sys.setrecursionlimit(max(sys.getrecursionlimit(),20*(n+3).bit_length()+100))
  if n<4:return (0,1,3,7)[n],(0,1,2,4)[n]
  births=6+2*self.F(n+2)+2*self.F(n+1)+4*self.F(n)+4*self.F(n-1)
  total=6*n-11+2*self.F(n+2,True)+2*self.F(n+1,True)+4*self.F(n,True)+4*self.F(n-1,True)
  return total,births
 def report(self):
  return dict(self.stats)|{'nodes':len(self.nodes),'germ_indices':sorted(self.germs),
                           'max_germ_index':max(self.germs,default=0)}

if __name__=='__main__':
 import argparse,json
 from pathlib import Path
 parser=argparse.ArgumentParser(description=__doc__)
 parser.add_argument('n',type=int,nargs='?')
 parser.add_argument('--power10',type=int,help='Compute at n=10**exponent.')
 parser.add_argument('--output',type=Path,help='Also save the complete JSON result.')
 args=parser.parse_args()
 if (args.n is None)==(args.power10 is None):parser.error('Supply n or --power10, exclusively.')
 if args.power10 is not None and args.power10<0:parser.error('The exponent must be nonnegative.')
 n=args.n if args.n is not None else 10**args.power10
 if n<0:parser.error('n must be nonnegative.')
 e=Engine();start=time.monotonic();a,t=e.sequence(n)
 result={'n':n,'A161206':a,'A161207':t,'seconds':round(time.monotonic()-start,4),**e.report()}
 serialized=json.dumps(result,indent=2)+'\n'
 if args.output:args.output.write_text(serialized)
 print(serialized,end='')


==> anc/results/audit_asymptotic_results.json <==
{
  "status": "PASS",
  "seconds": 3.051324610001757,
  "dyadic_masses": [
    {
      "k": 1,
      "q": 2,
      "mu": 2,
      "delta": null
    },
    {
      "k": 2,
      "q": 4,
      "mu": 10,
      "delta": 2
    },
    {
      "k": 3,
      "q": 8,
      "mu": 43,
      "delta": 3
    },
    {
      "k": 4,
      "q": 16,
      "mu": 175,
      "delta": 3
    },
    {
      "k": 5,
      "q": 32,
      "mu": 703,
      "delta": 3
    },
    {
      "k": 6,
      "q": 64,
      "mu": 2816,
      "delta": 4
    },
    {
      "k": 7,
      "q": 128,
      "mu": 11269,
      "delta": 5
    },
    {
      "k": 8,
      "q": 256,
      "mu": 45081,
      "delta": 5
    },
    {
      "k": 9,
      "q": 512,
      "mu": 180329,
      "delta": 5
    },
    {
      "k": 10,
      "q": 1024,
      "mu": 721324,
      "delta": 8
    },
    {
      "k": 11,
      "q": 2048,
      "mu": 2885314,
      "delta": 18
    },
    {
      "k": 12,
      "q": 4096,
      "mu": 11541293,
      "delta": 37
    },
    {
      "k": 13,
      "q": 8192,
      "mu": 46165231,
      "delta": 59
    },
    {
      "k": 14,
      "q": 16384,
      "mu": 184660986,
      "delta": 62
    },
    {
      "k": 15,
      "q": 32768,
      "mu": 738643946,
      "delta": 2
    },
    {
      "k": 16,
      "q": 65536,
      "mu": 2954575601,
      "delta": -183
    },
    {
      "k": 17,
      "q": 131072,
      "mu": 11818301857,
      "delta": -547
    },
    {
      "k": 18,
      "q": 262144,
      "mu": 47273206355,
      "delta": -1073
    },
    {
      "k": 19,
      "q": 524288,
      "mu": 189092823864,
      "delta": -1556
    },
    {
      "k": 20,
      "q": 1048576,
      "mu": 756371294042,
      "delta": -1414
    },
    {
      "k": 21,
      "q": 2097152,
      "mu": 3025485176753,
      "delta": 585
    },
    {
      "k": 22,
      "q": 4194304,
      "mu": 12101940713664,
      "delta": 6652
    },
    {
      "k": 23,
      "q": 8388608,
      "mu": 48407762874842,
      "delta": 20186
    },
    {
      "k": 24,
      "q": 16777216,
      "mu": 193631051544646,
      "delta": 45278
    },
    {
      "k": 25,
      "q": 33554432,
      "mu": 774524206262587,
      "delta": 84003
    },
    {
      "k": 26,
      "q": 67108864,
      "mu": 3098096825178584,
      "delta": 128236
    },
    {
      "k": 27,
      "q": 134217728,
      "mu": 12392387300854222,
      "delta": 139886
    },
    {
      "k": 28,
      "q": 268435456,
      "mu": 49569549203426588,
      "delta": 9700
    },
    {
      "k": 29,
      "q": 536870912,
      "mu": 198278196813187891,
      "delta": -518461
    },
    {
      "k": 30,
      "q": 1073741824,
      "mu": 793112787250781938,
      "delta": -1969626
    },
    {
      "k": 31,
      "q": 2147483648,
      "mu": 3172451148997825499,
      "delta": -5302253
    },
    {
      "k": 32,
      "q": 4294967296,
      "mu": 12689804595979239659,
      "delta": -12062337
    },
    {
      "k": 33,
      "q": 8589934592,
      "mu": 50759218383892603708,
      "delta": -24354928
    },
    {
      "k": 34,
      "q": 17179869184,
      "mu": 203036873535526203632,
      "delta": -44211200
    },
    {
      "k": 35,
      "q": 34359738368,
      "mu": 812147494142033354448,
      "delta": -71460080
    },
    {
      "k": 36,
      "q": 68719476736,
      "mu": 3248589976568035000468,
      "delta": -98417324
    },
    {
      "k": 37,
      "q": 137438953472,
      "mu": 12994359906272041504678,
      "delta": -98497194
    },
    {
      "k": 38,
      "q": 274877906944,
      "mu": 51977439625088161751938,
      "delta": -4266774
    },
    {
      "k": 39,
      "q": 549755813888,
      "mu": 207909758500352978192444,
      "delta": 331184692
    },
    {
      "k": 40,
      "q": 1099511627776,
      "mu": 831639034001413109386340,
      "delta": 1196616564
    },
    {
      "k": 41,
      "q": 2199023255552,
      "mu": 3326556136005655552266412,
      "delta": 3114721052
    },
    {
      "k": 42,
      "q": 4398046511104,
      "mu": 13306224544022629174621412,
      "delta": 6965555764
    },
    {
      "k": 43,
      "q": 8796093022208,
      "mu": 53224898176090530834623325,
      "delta": 14136137677
    },
    {
      "k": 44,
      "q": 17592186044416,
      "mu": 212899592704362150027657686,
      "delta": 26689164386
    },
    {
      "k": 45,
      "q": 35184372088832,
      "mu": 851598370817448647680127594,
      "delta": 47569496850
    },
    {
      "k": 46,
      "q": 70368744177664,
      "mu": 3406393483269794671689057330,
      "delta": 80968546954
    },
    {
      "k": 47,
      "q": 140737488355328,
      "mu": 13625573933079178819977193399,
      "delta": 133220964079
    },
    {
      "k": 48,
      "q": 281474976710656,
      "mu": 54502295732316715494990505305,
      "delta": 215081731709
    },
    {
      "k": 49,
      "q": 562949953421312,
      "mu": 218009182929266862326775562325,
      "delta": 346813541105
    },
    {
      "k": 50,
      "q": 1125899906842624,
      "mu": 872036731717067449874519643014,
      "delta": 567417393714
    },
    {
      "k": 51,
      "q": 2251799813685248,
      "mu": 3488146926868269800443941103339,
      "delta": 945862531283
    },
    {
      "k": 52,
      "q": 4503599627370496,
      "mu": 13952587707473079203353700289327,
      "delta": 1577935875971
    },
    {
      "k": 53,
      "q": 9007199254740992,
      "mu": 55810350829892316815924438766204,
      "delta": 2509637608896
    },
    {
      "k": 54,
      "q": 18014398509481984,
      "mu": 223241403319569267267116008039628,
      "delta": 3418252974812
    },
    {
      "k": 55,
      "q": 36028797018963968,
      "mu": 892965613278277069071091361700963,
      "delta": 2627329542451
    },
    {
      "k": 56,
      "q": 72057594037927936,
      "mu": 3571862453113108276278851056340324,
      "delta": -5514390463528
    },
    {
      "k": 57,
      "q": 144115188075855872,
      "mu": 14287449812452433105078453540932105,
      "delta": -36950684429191
    },
    {
      "k": 58,
      "q": 288230376151711744,
      "mu": 57149799249809732420181787668458582,
      "delta": -132026495269838
    },
    {
      "k": 59,
      "q": 576460752303423488,
      "mu": 228599196999238929680342146758453727,
      "delta": -385003915380601
    },
    {
      "k": 60,
      "q": 1152921504606846976,
      "mu": 914396787996955718720366411560066579,
      "delta": -1002175473748329
    },
    {
      "k": 61,
      "q": 2305843009213693952,
      "mu": 3657587151987822874879056146962486847,
      "delta": -2409499277779469
    },
    {
      "k": 62,
      "q": 4611686018427387904,
      "mu": 14630348607951291499510785603411010529,
      "delta": -5438984438936859
    },
    {
      "k": 63,
      "q": 9223372036854775808,
      "mu": 58521394431805165998031516646863955521,
      "delta": -11625766780086595
    },
    {
      "k": 64,
      "q": 18446744073709551616,
      "mu": 234085577727220663992102438435624455005,
      "delta": -23628151831367079
    },
    {
      "k": 65,
      "q": 36893488147419103232,
      "mu": 936342310908882655968364052305576203082,
      "delta": -45701436921616938
    },
    {
      "k": 66,
      "q": 73786976294838206464,
      "mu": 3745369243635530623873372281106473981921,
      "delta": -83928115830830407
    },
    {
      "k": 67,
      "q": 147573952589676412928,
      "mu": 14981476974542122495493343764832066146456,
      "delta": -145359593829781228
    },
    {
      "k": 68,
      "q": 295147905179352825856,
      "mu": 59925907898168489981973141037117280384902,
      "delta": -234022210984200922
    },
    {
      "k": 69,
      "q": 590295810358705651712,
      "mu": 239703631592673959927892224896731227196260,
      "delta": -339251737894343348
    },
    {
      "k": 70,
      "q": 1180591620717411303424,
      "mu": 958814526370695839711568492698228275501071,
      "delta": -406888696633283969
    },
    {
      "k": 71,
      "q": 2361183241434822606848,
      "mu": 3835258105482783358846273696371776099044874,
      "delta": -274421137002959410
    },
    {
      "k": 72,
      "q": 4722366482869645213696,
      "mu": 15341032421931133435385095251905084390776422,
      "delta": 466417979994596926
    },
    {
      "k": 73,
      "q": 9444732965739290427392,
      "mu": 61364129687724533741540383755570011104375474,
      "delta": 2747949673541269786
    },
    {
      "k": 74,
      "q": 18889465931478580854784,
      "mu": 245456518750898134966161543592498748579154809,
      "delta": 8570218704161652913
    },
    {
      "k": 75,
      "q": 37778931862957161709568,
      "mu": 981826075003592539864646196399970877421386157,
      "delta": 22029975883104766921
    },
    {
      "k": 76,
      "q": 75557863725914323419136,
      "mu": 3927304300014370159458584836809266748787532081,
      "delta": 51209383239101987453
    },
    {
      "k": 77,
      "q": 151115727451828646838272,
      "mu": 15709217200057480637834339458766270963733067846,
      "delta": 111529203968582939522
    },
    {
      "k": 78,
      "q": 302231454903657293676544,
      "mu": 62836868800229922551337358066529182465340616397,
      "delta": 231464098610408345013
    },
    {
      "k": 79,
      "q": 604462909807314587353088,
      "mu": 251347475200919690205349432727866978001960881847,
      "delta": 461750248140598416259
    },
    {
      "k": 80,
      "q": 1208925819614629174706176,
      "mu": 1005389900803678760821397731800423229826330029607,
      "delta": 888955317818486502219
    },
    {
      "k": 81,
      "q": 2417851639229258349412352,
      "mu": 4021559603214715043285590928854012918265783247599,
      "delta": 1652319998960463129171
    },
    {
      "k": 82,
      "q": 4835703278458516698824704,
      "mu": 16086238412858860173142363718372178850570632994297,
      "delta": 2956127177507500003901
    },
    {
      "k": 83,
      "q": 9671406556917033397649408,
      "mu": 64344953651435440692569454878540395235183584265211,
      "delta": 5051679832901052288023
    },
    {
      "k": 84,
      "q": 19342813113834066795298816,
      "mu": 257379814605741762770277819522280264960429078948436,
      "delta": 8118684019694741887592
    },
    {
      "k": 85,
      "q": 38685626227668133590597632,
      "mu": 1029519258422967051081111278100997186610732548657635,
      "delta": 11876126769016232863891
    },
    {
      "k": 86,
      "q": 77371252455336267181195264,
      "mu": 4118077033691868204324445112418531059218062864839931,
      "delta": 14542312775132670209391
    },
    {
      "k": 87,
      "q": 154742504910672534362390528,
      "mu": 16472308134767472817297780449684469837681873001866965,
      "delta": 10345600809621542507241
    },
    {
      "k": 88,
      "q": 309485009821345068724781056,
      "mu": 65889232539069891269191121798721886627671152847689826,
      "delta": -15992723056339159778034
    },
    {
      "k": 89,
      "q": 618970019642690137449562112,
      "mu": 263556930156279565076764487194786813301900582787367752,
      "delta": -100733208784028603391552
    },
    {
      "k": 90,
      "q": 1237940039285380274899124224,
      "mu": 1054227720625118260307057948778823659131886292359980612,
      "delta": -323594075716038789490396
    },
    {
      "k": 91,
      "q": 2475880078570760549798248448,
      "mu": 4216910882500473041228231795114445588667675663370938535,
      "delta": -849047859869506068983913
    },
    {
      "k": 92,
      "q": 4951760157141521099596496896,
      "mu": 16867643530001892164912927180455785822929686870073420092,
      "delta": -1996531741015783410334048
    },
    {
      "k": 93,
      "q": 9903520314283042199192993792,
      "mu": 67470574120007568659651708721818796018157694926703433087,
      "delta": -4347273561052553590247281
    },
    {
      "k": 94,
      "q": 19807040628566084398385987584,
      "mu": 269882296480030274638606834887266307280319684321580953438,
      "delta": -8876792311095385232778910
    },
    {
      "k": 95,
      "q": 39614081257132168796771975168,
      "mu": 1079529185920121098554427339549048190518857643553248334865,
      "delta": -17038602421093733075478887
    },
    {
      "k": 96,
      "q": 79228162514264337593543950336,
      "mu": 4318116743680484394217709358196162211455071044169226138165,
      "delta": -30550620359530043767201295
    },
    {
      "k": 97,
      "q": 158456325028528675187087900672,
      "mu": 17272466974721937576870837432784598636905656030365049279866,
      "delta": -50208914628146311855272794
    },
    {
      "k": 98,
      "q": 316912650057057350374175801344,
      "mu": 69089867898887750307483349731138322469249009015811659993091,
      "delta": -72078373615105648537126373
    },
    {
      "k": 99,
      "q": 633825300114114700748351602688,
      "mu": 276359471595551001229933398924553212580381144447205253552430,
      "delta": -77296614891616041386419934
    },
    {
      "k": 100,
      "q": 1267650600228229401496703205376,
      "mu": 1105437886382204004919733595698212842982558176817711066065159,
      "delta": -7338966400971109948144561
    },
    {
      "k": 101,
      "q": 2535301200456458802993406410752,
      "mu": 4421751545528816019678934382792851664116436213579894359289107,
      "delta": 292186203506309050095028471
    },
    {
      "k": 102,
      "q": 5070602400912917605986812821504,
      "mu": 17687006182115264078715737531171407849562558378647134990658373,
      "delta": 1193096813524327557553501945
    },
    {
      "k": 103,
      "q": 10141204801825835211973625643008,
      "mu": 70748024728461056314862950124685634935295699602556520181640815,
      "delta": 3537045466087967980219007323
    },
    {
      "k": 104,
      "q": 20282409603651670423947251286016,
      "mu": 282992098913844225259451800498742548882180408578889060953189445,
      "delta": 9140997610168662980226626185
    },
    {
      "k": 105,
      "q": 40564819207303340847894502572032,
      "mu": 1131968395655376901037807201994970217304053327635117287556464074,
      "delta": 21775331693319561043743706294
    },
    {
      "k": 106,
      "q": 81129638414606681695789005144064,
      "mu": 4527873582621507604151228807979880918207840110725634393729503221,
      "delta": 48991626800185165243503646925
    },
    {
      "k": 107,
      "q": 162259276829213363391578010288128,
      "mu": 18111494330486030416604915231919523778242212132066842115531905489,
      "delta": 105410851689164304540613892605
    },
    {
      "k": 108,
      "q": 324518553658426726783156020576256,
      "mu": 72445977321944121666419660927678095331347240946434986046322945936,
      "delta": 218378392418167617584195323980
    },
    {
      "k": 109,
      "q": 649037107316853453566312041152512,
      "mu": 289783909287776486665678643710712381762522213176187995306119681658,
      "delta": 437133249390448051120827897914
    },
    {
      "k": 110,
      "q": 1298074214633706907132624082305024,
      "mu": 1159135637151105946662714574842849527896512806830297461670938019033,
      "delta": 846423954125545480446459292401
    },
    {
      "k": 111,
      "q": 2596148429267413814265248164610048,
      "mu": 4636542548604423786650858299371398113169777602184519072516365902015,
      "delta": 1583726374863329225832613825883
    },
    {
      "k": 112,
      "q": 5192296858534827628530496329220096,
      "mu": 18546170194417695146603433197485592455532236346965550935227975623431,
      "delta": 2853125938227474645162512015371
    },
    {
      "k": 113,
      "q": 10384593717069655257060992658440192,
      "mu": 74184680777670780586413732789942369827041049082510443561822069974616,
      "delta": 4912103694648239820910167480892
    },
    {
      "k": 114,
      "q": 20769187434139310514121985316880384,
      "mu": 296738723110683122345654931159769479316129833945361049080079507824836,
      "delta": 7965637615319274832791227926372
    },
    {
      "k": 115,
      "q": 41538374868278621028243970633760768,
      "mu": 1186954892442732489382619724639077917276323907505215600453309550145833,
      "delta": 11804571723771404132991518846489
    },
    {
      "k": 116,
      "q": 83076749736557242056487941267521536,
      "mu": 4747819569770929957530478898556311669120104036819663245564819998397837,
      "delta": 14808406798800843751581797814505
    },
    {
      "k": 117,
      "q": 166153499473114484112975882535043072,
      "mu": 18991278279083719830121915594225246676491883776052093917405235056687538,
      "delta": 11467628773440935145955063096190
    },
    {
      "k": 118,
      "q": 332306998946228968225951765070086144,
      "mu": 75965113116334879320487662376900986705954148502898789130352548133213904,
      "delta": -13386601309586539268392093536248
    },
    {
      "k": 119,
      "q": 664613997892457936451903530140172288,
      "mu": 303860452465339517281950649507603946823719179213729077520403330280395519,
      "delta": -97414797866079001006862252460097
    },
    {
      "k": 120,
      "q": 1329227995784915872903807060280344576,
      "mu": 1215441809861358069127802598030415787294548425470226197819699642455846133,
      "delta": -328291384690112261913678665735943
    },
    {
      "k": 121,
      "q": 2658455991569831745807614120560689152,
      "mu": 4861767239445432276511210392121663149177292744020026555306394222944264747,
      "delta": -900957860878235972404346879119785
    },
    {
      "k": 122,
      "q": 5316911983139663491615228241121378304,
      "mu": 19447068957781729106044841568486652596706937458608017165772492115393852942,
      "delta": -2233517472089055453084776383206046
    },
    {
      "k": 123,
      "q": 10633823966279326983230456482242756608,
      "mu": 77788275831126916424179366273946610386822553937677287484866896352924940690,
      "delta": -5195896754781178223072108650471078
    },
    {
      "k": 124,
      "q": 21267647932558653966460912964485513216,
      "mu": 311153103324507665696717465095786441547278665979499267504594137062293785004,
      "delta": -11549771209882434873448349405977756
    },
    {
      "k": 125,
      "q": 42535295865117307932921825928971026432,
      "mu": 1244612413298030662786869860383145766189089890580928657740000848269165219151,
      "delta": -24773337068412278375699980009920865
    },
    {
      "k": 126,
      "q": 85070591730234615865843651857942052864,
      "mu": 4978449653192122651147479441532583064756307997036681695231968525446662929575,
      "delta": -51565287032935728034867629997947029
    },
    {
      "k": 127,
      "q": 170141183460469231731687303715884105728,
      "mu": 19913798612768490604589917766130332259025127485117522709825725212152145767192,
      "delta": -104503029204071102148889634505951108
    },
    {
      "k": 128,
      "q": 340282366920938463463374607431768211456,
      "mu": 79655194451073962418359671064521329036100303370766237802422657388895010604371,
      "delta": -206569703853036880243459713572464397
    }
  ],
  "certificate": {
    "k": 128,
    "center_numerator": 79655194451073962418359671064521329036100303370766237802422657388895010604371,
    "center_denominator": 115792089237316195423570985008687907853269984665640564039457584007913129639936,
    "radius_numerator": 177471,
    "radius_denominator": 85070591730234615865843651857942052864,
    "decimal_lower": "0.687915685568298445216698239913326940791463113196002705829208148381871245228989941209910674",
    "decimal_upper": "0.687915685568298445216698239913331113114621808839729240222048095765125008356890459192801269"
  },
  "profile_checks": [
    {
      "k": 16,
      "fixed_dyadic_points": 10,
      "max_normalized_error": 0.0003362628764224019,
      "four_thirds_index": 87381,
      "four_thirds_ratio": 0.7739239394615354
    },
    {
      "k": 24,
      "fixed_dyadic_points": 10,
      "max_normalized_error": 1.3804676109919598e-06,
      "four_thirds_index": 22369621,
      "four_thirds_ratio": 0.7739052658722977
    },
    {
      "k": 32,
      "fixed_dyadic_points": 10,
      "max_normalized_error": 5.518083299805174e-09,
      "four_thirds_index": 5726623061,
      "four_thirds_ratio": 0.7739051468215458
    },
    {
      "k": 48,
      "fixed_dyadic_points": 10,
      "max_normalized_error": 8.257376336003808e-14,
      "four_thirds_index": 375299968947541,
      "four_thirds_ratio": 0.773905146264349
    }
  ],
  "status_of_profile": "Conjectural identification with the sequence"
}


==> anc/results/audit_generating_function_results.json <==
{
  "status": "PASS",
  "independent_global_simulation_indices": 1025,
  "factorized_coefficients_checked_against_previous_filter": 262145,
  "initial_A161206": [
    0,
    1,
    3,
    7,
    13,
    21,
    31,
    43,
    57,
    69,
    81,
    99,
    123,
    153,
    183,
    211,
    241
  ],
  "initial_A161207": [
    0,
    1,
    2,
    4,
    6,
    8,
    10,
    12,
    14,
    12,
    12,
    18,
    24,
    30,
    30,
    28,
    30
  ],
  "scope": "New generating-function factorization; no change to random_access.py."
}


==> anc/results/audit_integration.json <==
{
  "status": "PASS",
  "direct_cones_checked": 383,
  "degree_rank_limit": 266,
  "max_direct_index_at_rank_limit": 383,
  "global_coefficients_checked": 4097,
  "cone_recurrence_max_size": 1024,
  "profile_grid_denominator": 1024,
  "support_comparison": [
    {
      "k": 0,
      "support": 1,
      "l1": 1,
      "A376581_shifted": 1
    },
    {
      "k": 1,
      "support": 2,
      "l1": 2,
      "A376581_shifted": 2
    },
    {
      "k": 2,
      "support": 3,
      "l1": 3,
      "A376581_shifted": 3
    },
    {
      "k": 3,
      "support": 5,
      "l1": 6,
      "A376581_shifted": 5
    },
    {
      "k": 4,
      "support": 7,
      "l1": 12,
      "A376581_shifted": 7
    },
    {
      "k": 5,
      "support": 9,
      "l1": 23,
      "A376581_shifted": 9
    },
    {
      "k": 6,
      "support": 13,
      "l1": 45,
      "A376581_shifted": 13
    },
    {
      "k": 7,
      "support": 17,
      "l1": 90,
      "A376581_shifted": 17
    },
    {
      "k": 8,
      "support": 22,
      "l1": 182,
      "A376581_shifted": 22
    },
    {
      "k": 9,
      "support": 28,
      "l1": 365,
      "A376581_shifted": 30
    },
    {
      "k": 10,
      "support": 35,
      "l1": 716,
      "A376581_shifted": 38
    },
    {
      "k": 11,
      "support": 43,
      "l1": 1401,
      "A376581_shifted": 48
    },
    {
      "k": 12,
      "support": 51,
      "l1": 2768,
      "A376581_shifted": 62
    },
    {
      "k": 13,
      "support": 60,
      "l1": 5523,
      "A376581_shifted": 78
    },
    {
      "k": 14,
      "support": 70,
      "l1": 11106,
      "A376581_shifted": 97
    }
  ],
  "comparison_sequence": "A376581(k+1)",
  "first_support_mismatch": 9,
  "seconds": 15.342534345007152
}


==> anc/results/audit_random_access_results.json <==
{
  "independent_global_simulation_indices": 1025,
  "reference_sha256": "5e6e747d064b4cb715b9c4d28aaec8b073d258d66d65c370f12baf27f8508726",
  "global_reference_queries": 1581,
  "motif_coefficient_queries": 4603,
  "motif_prefix_queries": 4603,
  "structural_nodes_checked": 277,
  "status": "PASS",
  "seconds": 2.921
}


==> anc/results/audit_short_definition.json <==
{
  "status": "PASS",
  "formulas": [
    {
      "q": 2,
      "coefficients": 2,
      "mass": 2
    },
    {
      "q": 4,
      "coefficients": 6,
      "mass": 10
    },
    {
      "q": 8,
      "coefficients": 14,
      "mass": 43
    },
    {
      "q": 16,
      "coefficients": 30,
      "mass": 175
    },
    {
      "q": 32,
      "coefficients": 62,
      "mass": 703
    },
    {
      "q": 64,
      "coefficients": 126,
      "mass": 2816
    },
    {
      "q": 128,
      "coefficients": 254,
      "mass": 11269
    },
    {
      "q": 256,
      "coefficients": 510,
      "mass": 45081
    },
    {
      "q": 512,
      "coefficients": 1022,
      "mass": 180329
    }
  ],
  "total_formula_coefficients": 2026,
  "degree_rank_limit": 266,
  "cone_bounds_checked": 33665,
  "diamond_bounds_checked": 266,
  "triangle_bounds_checked": 266,
  "direct_cones": 250,
  "largest_direct_index": 383,
  "tau": 0,
  "bounds_include_uncancelled_signed_terms": true,
  "seconds": 2.514
}


==> anc/results/audit_windows.json <==
{
  "status": "PASS",
  "full_polynomials": [
    {
      "k": 0,
      "support": 1,
      "l1": 1
    },
    {
      "k": 1,
      "support": 2,
      "l1": 2
    },
    {
      "k": 2,
      "support": 3,
      "l1": 3
    },
    {
      "k": 3,
      "support": 5,
      "l1": 6
    },
    {
      "k": 4,
      "support": 7,
      "l1": 12
    },
    {
      "k": 5,
      "support": 9,
      "l1": 23
    },
    {
      "k": 6,
      "support": 13,
      "l1": 45
    },
    {
      "k": 7,
      "support": 17,
      "l1": 90
    },
    {
      "k": 8,
      "support": 22,
      "l1": 182
    },
    {
      "k": 9,
      "support": 28,
      "l1": 365
    },
    {
      "k": 10,
      "support": 35,
      "l1": 716
    },
    {
      "k": 11,
      "support": 43,
      "l1": 1401
    },
    {
      "k": 12,
      "support": 51,
      "l1": 2768
    },
    {
      "k": 13,
      "support": 60,
      "l1": 5523
    },
    {
      "k": 14,
      "support": 70,
      "l1": 11106
    }
  ],
  "direct_simulation_max_k": 9,
  "admissible_cuts_checked": 53,
  "stable_windows_checked": 66,
  "first_columns_checked_through": 64,
  "large_checks": [
    {
      "k": 32,
      "support": 422,
      "seconds": 4.025748689004104,
      "verification": "mass, every reported nonzero coefficient, and 201 additional probes"
    },
    {
      "k": 64,
      "support": 1814,
      "seconds": 77.31869253100012,
      "verification": "mass, every reported nonzero coefficient, and 201 additional probes"
    }
  ],
  "seconds": 82.41872386400064
}


==> anc/results/crosscheck_results.json <==
{
  "status": "PASS",
  "simulation_indices": 1025,
  "cross_implementation_queries": 302
}


==> anc/results/dyadic_384.json <==
{
  "status": "PASS",
  "k": 384,
  "mu": 1068001547822229031133918100134565852010273579111387035651117180755552026405765431802426624376377811217171366263559883494758580798214644570748383262409638371539930477537164642151316706765407339571708526335157067422367386250299000278,
  "seconds": 63.41280063500017,
  "distance": 4.023062917974081e-111,
  "dyadic_error_bound": 1.5882226830806998e-109,
  "ternary_error_bound": 5.332107960814929e-107,
  "nodes": 212678
}


==> anc/results/finite_envelope_checks.json <==
{
  "status": "PASS",
  "finite_envelope_indices": 131070,
  "first_index": 3,
  "last_index": 131072,
  "uses_rigorous_kappa_interval": true,
  "source": "Supplied a.json, not a new spatial simulation"
}


==> anc/results/independent_100.json <==
{
  "n": 10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,
  "A161206": 84251941927798903794843553597986442385769068173748383909231992761221649308578421675635160304894920079193691641198906908078649814752729186029095017005220403936164080322301119816050448996757603479488357,
  "A161207": 2413584849869448290169381893407567824724483734454644434887464116160751154184187658845182,
  "seconds": 63.93174115200236,
  "largest_direct_cone": 767,
  "polynomial_nodes": 158883,
  "queries": 1440208
}


==> anc/results/independent_checks.json <==
{
  "independent_simulation_indices": 1025,
  "cross_implementation_queries": 302,
  "status": "PASS"
}


==> anc/results/independent_large_checks.json <==
{
  "status": "PASS",
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "platform": "Linux-6.18.57-x86_64-with-glibc2.41",
  "large_queries": [
    {
      "n": 262144,
      "A161206": 70909299829,
      "A161207": 655294,
      "seconds": 0.004426400002557784,
      "largest_direct_cone": 23,
      "status": "MATCH"
    },
    {
      "n": 1000000000000,
      "A161206": 897974080671417343896245,
      "A161207": 148595720694,
      "seconds": 0.04102700500516221,
      "largest_direct_cone": 47,
      "status": "MATCH"
    },
    {
      "n": 100000000000000000000,
      "A161206": 7844392082208285294954840108439048128993,
      "A161207": 161567835981401810878,
      "seconds": 0.2654156200005673,
      "largest_direct_cone": 95,
      "status": "MATCH"
    },
    {
      "n": 1000000000000000000000000000000,
      "A161206": 852858034970431772395996109957509818793033870187999889140183,
      "A161207": 117320959551159566592795591034,
      "seconds": 1.1051972109999042,
      "largest_direct_cone": 191,
      "status": "MATCH"
    },
    {
      "n": 100000000000000000000000000000000000000000000000000,
      "A161206": 9174163171231847046042767705379287365213073284646960381834458024669976866898220191901145258765321209,
      "A161207": 21961318216612145207500878058069994654997886142,
      "seconds": 6.806823617996997,
      "largest_direct_cone": 383,
      "status": "MATCH"
    },
    {
      "n": 10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,
      "A161206": 84251941927798903794843553597986442385769068173748383909231992761221649308578421675635160304894920079193691641198906908078649814752729186029095017005220403936164080322301119816050448996757603479488357,
      "A161207": 2413584849869448290169381893407567824724483734454644434887464116160751154184187658845182,
      "seconds": 63.93174115200236,
      "largest_direct_cone": 767,
      "polynomial_nodes": 158883,
      "queries": 1440208,
      "status": "MATCH"
    }
  ]
}


==> anc/results/independent_mass_checks.json <==
{
  "status": "PASS",
  "dyadic_masses_checked": 128,
  "largest_exponent": 128,
  "seconds": 1.1631563830014784
}


==> anc/results/kappa_certificate.json <==
{
  "k": 128,
  "mu": 79655194451073962418359671064521329036100303370766237802422657388895010604371,
  "q": 340282366920938463463374607431768211456,
  "error_numerator": 177471,
  "error_denominator": 85070591730234615865843651857942052864,
  "bound": "42*(k*k+4*k+6)/2**k",
  "note": "Bound proved in the revised article. Exact rational center is mu/q**2."
}


==> anc/results/kappa_ternary_v6_224.json <==
{
  "terms": 224,
  "center_numerator": 7609545498824139582751336859734373383692096522572540430119210436229180879509637895232773123777957257351968908341,
  "center_denominator": 11061741516386225555534531735713721249392099360127995141226863677352211525887301536346236528085614203425658126336,
  "radius_numerator": 4,
  "radius_denominator": 75017235761082801347754799639985631302843555773437467049335826804960201862842485462417511176795886253700481,
  "decimal_lower": "0.68791568556829844521669823991332902695304086915978460309334398228323291862236968881663981158206251543867234256786624290958430976823093863887916542336052958434872481766102613743561222947177594897503663635660386425938935259980234445196298799572946812836610",
  "decimal_upper": "0.68791568556829844521669823991332902695304086915978460309334398228323291862236968881663981158206251543867244921002545920816852026580480017578619898360237310342642096241554790989371641960162350303587485925279156232875470351358894644813408752019149106927257",
  "common_decimal_prefix": "0.687915685568298445216698239913329026953040869159784603093343982283232918622369688816639811582062515438672",
  "certified_decimal_digits": 105,
  "largest_cone": 384,
  "independent_verification": true,
  "coefficients": [
    {
      "j": 0,
      "Q": 2,
      "alpha_numerator": 15,
      "alpha_denominator": 4
    },
    {
      "j": 1,
      "Q": 4,
      "alpha_numerator": 19,
      "alpha_denominator": 16
    },
    {
      "j": 2,
      "Q": 4,
      "alpha_numerator": 7,
      "alpha_denominator": 16
    },
    {
      "j": 3,
      "Q": 8,
      "alpha_numerator": 27,
      "alpha_denominator": 64
    },
    {
      "j": 4,
      "Q": 8,
      "alpha_numerator": 10,
      "alpha_denominator": 64
    },
    {
      "j": 5,
      "Q": 8,
      "alpha_numerator": 13,
      "alpha_denominator": 64
    },
    {
      "j": 6,
      "Q": 8,
      "alpha_numerator": 10,
      "alpha_denominator": 64
    },
    {
      "j": 7,
      "Q": 16,
      "alpha_numerator": 39,
      "alpha_denominator": 256
    },
    {
      "j": 8,
      "Q": 16,
      "alpha_numerator": 22,
      "alpha_denominator": 256
    },
    {
      "j": 9,
      "Q": 16,
      "alpha_numerator": 25,
      "alpha_denominator": 256
    },
    {
      "j": 10,
      "Q": 16,
      "alpha_numerator": 17,
      "alpha_denominator": 256
    },
    {
      "j": 11,
      "Q": 16,
      "alpha_numerator": 24,
      "alpha_denominator": 256
    },
    {
      "j": 12,
      "Q": 16,
      "alpha_numerator": 15,
      "alpha_denominator": 256
    },
    {
      "j": 13,
      "Q": 16,
      "alpha_numerator": 19,
      "alpha_denominator": 256
    },
    {
      "j": 14,
      "Q": 16,
      "alpha_numerator": 16,
      "alpha_denominator": 256
    },
    {
      "j": 15,
      "Q": 32,
      "alpha_numerator": 63,
      "alpha_denominator": 1024
    },
    {
      "j": 16,
      "Q": 32,
      "alpha_numerator": 46,
      "alpha_denominator": 1024
    },
    {
      "j": 17,
      "Q": 32,
      "alpha_numerator": 45,
      "alpha_denominator": 1024
    },
    {
      "j": 18,
      "Q": 32,
      "alpha_numerator": 41,
      "alpha_denominator": 1024
    },
    {
      "j": 19,
      "Q": 32,
      "alpha_numerator": 48,
      "alpha_denominator": 1024
    },
    {
      "j": 20,
      "Q": 32,
      "alpha_numerator": 31,
      "alpha_denominator": 1024
    },
    {
      "j": 21,
      "Q": 32,
      "alpha_numerator": 43,
      "alpha_denominator": 1024
    },
    {
      "j": 22,
      "Q": 32,
      "alpha_numerator": 35,
      "alpha_denominator": 1024
    },
    {
      "j": 23,
      "Q": 32,
      "alpha_numerator": 44,
      "alpha_denominator": 1024
    },
    {
      "j": 24,
      "Q": 32,
      "alpha_numerator": 30,
      "alpha_denominator": 1024
    },
    {
      "j": 25,
      "Q": 32,
      "alpha_numerator": 37,
      "alpha_denominator": 1024
    },
    {
      "j": 26,
      "Q": 32,
      "alpha_numerator": 26,
      "alpha_denominator": 1024
    },
    {
      "j": 27,
      "Q": 32,
      "alpha_numerator": 36,
      "alpha_denominator": 1024
    },
    {
      "j": 28,
      "Q": 32,
      "alpha_numerator": 25,
      "alpha_denominator": 1024
    },
    {
      "j": 29,
      "Q": 32,
      "alpha_numerator": 31,
      "alpha_denominator": 1024
    },
    {
      "j": 30,
      "Q": 32,
      "alpha_numerator": 28,
      "alpha_denominator": 1024
    },
    {
      "j": 31,
      "Q": 64,
      "alpha_numerator": 111,
      "alpha_denominator": 4096
    },
    {
      "j": 32,
      "Q": 64,
      "alpha_numerator": 90,
      "alpha_denominator": 4096
    },
    {
      "j": 33,
      "Q": 64,
      "alpha_numerator": 89,
      "alpha_denominator": 4096
    },
    {
      "j": 34,
      "Q": 64,
      "alpha_numerator": 89,
      "alpha_denominator": 4096
    },
    {
      "j": 35,
      "Q": 64,
      "alpha_numerator": 88,
      "alpha_denominator": 4096
    },
    {
      "j": 36,
      "Q": 64,
      "alpha_numerator": 71,
      "alpha_denominator": 4096
    },
    {
      "j": 37,
      "Q": 64,
      "alpha_numerator": 87,
      "alpha_denominator": 4096
    },
    {
      "j": 38,
      "Q": 64,
      "alpha_numerator": 83,
      "alpha_denominator": 4096
    },
    {
      "j": 39,
      "Q": 64,
      "alpha_numerator": 92,
      "alpha_denominator": 4096
    },
    {
      "j": 40,
      "Q": 64,
      "alpha_numerator": 70,
      "alpha_denominator": 4096
    },
    {
      "j": 41,
      "Q": 64,
      "alpha_numerator": 81,
      "alpha_denominator": 4096
    },
    {
      "j": 42,
      "Q": 64,
      "alpha_numerator": 66,
      "alpha_denominator": 4096
    },
    {
      "j": 43,
      "Q": 64,
      "alpha_numerator": 84,
      "alpha_denominator": 4096
    },
    {
      "j": 44,
      "Q": 64,
      "alpha_numerator": 61,
      "alpha_denominator": 4096
    },
    {
      "j": 45,
      "Q": 64,
      "alpha_numerator": 79,
      "alpha_denominator": 4096
    },
    {
      "j": 46,
      "Q": 64,
      "alpha_numerator": 71,
      "alpha_denominator": 4096
    },
    {
      "j": 47,
      "Q": 64,
      "alpha_numerator": 92,
      "alpha_denominator": 4096
    },
    {
      "j": 48,
      "Q": 64,
      "alpha_numerator": 52,
      "alpha_denominator": 4096
    },
    {
      "j": 49,
      "Q": 64,
      "alpha_numerator": 77,
      "alpha_denominator": 4096
    },
    {
      "j": 50,
      "Q": 64,
      "alpha_numerator": 53,
      "alpha_denominator": 4096
    },
    {
      "j": 51,
      "Q": 64,
      "alpha_numerator": 74,
      "alpha_denominator": 4096
    },
    {
      "j": 52,
      "Q": 64,
      "alpha_numerator": 47,
      "alpha_denominator": 4096
    },
    {
      "j": 53,
      "Q": 64,
      "alpha_numerator": 69,
      "alpha_denominator": 4096
    },
    {
      "j": 54,
      "Q": 64,
      "alpha_numerator": 54,
      "alpha_denominator": 4096
    },
    {
      "j": 55,
      "Q": 64,
      "alpha_numerator": 68,
      "alpha_denominator": 4096
    },
    {
      "j": 56,
      "Q": 64,
      "alpha_numerator": 52,
      "alpha_denominator": 4096
    },
    {
      "j": 57,
      "Q": 64,
      "alpha_numerator": 58,
      "alpha_denominator": 4096
    },
    {
      "j": 58,
      "Q": 64,
      "alpha_numerator": 48,
      "alpha_denominator": 4096
    },
    {
      "j": 59,
      "Q": 64,
      "alpha_numerator": 55,
      "alpha_denominator": 4096
    },
    {
      "j": 60,
      "Q": 64,
      "alpha_numerator": 47,
      "alpha_denominator": 4096
    },
    {
      "j": 61,
      "Q": 64,
      "alpha_numerator": 55,
      "alpha_denominator": 4096
    },
    {
      "j": 62,
      "Q": 64,
      "alpha_numerator": 52,
      "alpha_denominator": 4096
    },
    {
      "j": 63,
      "Q": 128,
      "alpha_numerator": 203,
      "alpha_denominator": 16384
    },
    {
      "j": 64,
      "Q": 128,
      "alpha_numerator": 178,
      "alpha_denominator": 16384
    },
    {
      "j": 65,
      "Q": 128,
      "alpha_numerator": 181,
      "alpha_denominator": 16384
    },
    {
      "j": 66,
      "Q": 128,
      "alpha_numerator": 177,
      "alpha_denominator": 16384
    },
    {
      "j": 67,
      "Q": 128,
      "alpha_numerator": 168,
      "alpha_denominator": 16384
    },
    {
      "j": 68,
      "Q": 128,
      "alpha_numerator": 155,
      "alpha_denominator": 16384
    },
    {
      "j": 69,
      "Q": 128,
      "alpha_numerator": 179,
      "alpha_denominator": 16384
    },
    {
      "j": 70,
      "Q": 128,
      "alpha_numerator": 179,
      "alpha_denominator": 16384
    },
    {
      "j": 71,
      "Q": 128,
      "alpha_numerator": 180,
      "alpha_denominator": 16384
    },
    {
      "j": 72,
      "Q": 128,
      "alpha_numerator": 154,
      "alpha_denominator": 16384
    },
    {
      "j": 73,
      "Q": 128,
      "alpha_numerator": 165,
      "alpha_denominator": 16384
    },
    {
      "j": 74,
      "Q": 128,
      "alpha_numerator": 154,
      "alpha_denominator": 16384
    },
    {
      "j": 75,
      "Q": 128,
      "alpha_numerator": 168,
      "alpha_denominator": 16384
    },
    {
      "j": 76,
      "Q": 128,
      "alpha_numerator": 145,
      "alpha_denominator": 16384
    },
    {
      "j": 77,
      "Q": 128,
      "alpha_numerator": 171,
      "alpha_denominator": 16384
    },
    {
      "j": 78,
      "Q": 128,
      "alpha_numerator": 167,
      "alpha_denominator": 16384
    },
    {
      "j": 79,
      "Q": 128,
      "alpha_numerator": 188,
      "alpha_denominator": 16384
    },
    {
      "j": 80,
      "Q": 128,
      "alpha_numerator": 136,
      "alpha_denominator": 16384
    },
    {
      "j": 81,
      "Q": 128,
      "alpha_numerator": 165,
      "alpha_denominator": 16384
    },
    {
      "j": 82,
      "Q": 128,
      "alpha_numerator": 141,
      "alpha_denominator": 16384
    },
    {
      "j": 83,
      "Q": 128,
      "alpha_numerator": 162,
      "alpha_denominator": 16384
    },
    {
      "j": 84,
      "Q": 128,
      "alpha_numerator": 123,
      "alpha_denominator": 16384
    },
    {
      "j": 85,
      "Q": 128,
      "alpha_numerator": 161,
      "alpha_denominator": 16384
    },
    {
      "j": 86,
      "Q": 128,
      "alpha_numerator": 142,
      "alpha_denominator": 16384
    },
    {
      "j": 87,
      "Q": 128,
      "alpha_numerator": 172,
      "alpha_denominator": 16384
    },
    {
      "j": 88,
      "Q": 128,
      "alpha_numerator": 124,
      "alpha_denominator": 16384
    },
    {
      "j": 89,
      "Q": 128,
      "alpha_numerator": 150,
      "alpha_denominator": 16384
    },
    {
      "j": 90,
      "Q": 128,
      "alpha_numerator": 124,
      "alpha_denominator": 16384
    },
    {
      "j": 91,
      "Q": 128,
      "alpha_numerator": 151,
      "alpha_denominator": 16384
    },
    {
      "j": 92,
      "Q": 128,
      "alpha_numerator": 123,
      "alpha_denominator": 16384
    },
    {
      "j": 93,
      "Q": 128,
      "alpha_numerator": 151,
      "alpha_denominator": 16384
    },
    {
      "j": 94,
      "Q": 128,
      "alpha_numerator": 145,
      "alpha_denominator": 16384
    },
    {
      "j": 95,
      "Q": 128,
      "alpha_numerator": 219,
      "alpha_denominator": 16384
    },
    {
      "j": 96,
      "Q": 128,
      "alpha_numerator": 56,
      "alpha_denominator": 16384
    },
    {
      "j": 97,
      "Q": 128,
      "alpha_numerator": 195,
      "alpha_denominator": 16384
    },
    {
      "j": 98,
      "Q": 128,
      "alpha_numerator": 76,
      "alpha_denominator": 16384
    },
    {
      "j": 99,
      "Q": 128,
      "alpha_numerator": 175,
      "alpha_denominator": 16384
    },
    {
      "j": 100,
      "Q": 128,
      "alpha_numerator": 72,
      "alpha_denominator": 16384
    },
    {
      "j": 101,
      "Q": 128,
      "alpha_numerator": 164,
      "alpha_denominator": 16384
    },
    {
      "j": 102,
      "Q": 128,
      "alpha_numerator": 96,
      "alpha_denominator": 16384
    },
    {
      "j": 103,
      "Q": 128,
      "alpha_numerator": 155,
      "alpha_denominator": 16384
    },
    {
      "j": 104,
      "Q": 128,
      "alpha_numerator": 96,
      "alpha_denominator": 16384
    },
    {
      "j": 105,
      "Q": 128,
      "alpha_numerator": 128,
      "alpha_denominator": 16384
    },
    {
      "j": 106,
      "Q": 128,
      "alpha_numerator": 100,
      "alpha_denominator": 16384
    },
    {
      "j": 107,
      "Q": 128,
      "alpha_numerator": 130,
      "alpha_denominator": 16384
    },
    {
      "j": 108,
      "Q": 128,
      "alpha_numerator": 101,
      "alpha_denominator": 16384
    },
    {
      "j": 109,
      "Q": 128,
      "alpha_numerator": 133,
      "alpha_denominator": 16384
    },
    {
      "j": 110,
      "Q": 128,
      "alpha_numerator": 110,
      "alpha_denominator": 16384
    },
    {
      "j": 111,
      "Q": 128,
      "alpha_numerator": 140,
      "alpha_denominator": 16384
    },
    {
      "j": 112,
      "Q": 128,
      "alpha_numerator": 92,
      "alpha_denominator": 16384
    },
    {
      "j": 113,
      "Q": 128,
      "alpha_numerator": 129,
      "alpha_denominator": 16384
    },
    {
      "j": 114,
      "Q": 128,
      "alpha_numerator": 97,
      "alpha_denominator": 16384
    },
    {
      "j": 115,
      "Q": 128,
      "alpha_numerator": 106,
      "alpha_denominator": 16384
    },
    {
      "j": 116,
      "Q": 128,
      "alpha_numerator": 93,
      "alpha_denominator": 16384
    },
    {
      "j": 117,
      "Q": 128,
      "alpha_numerator": 115,
      "alpha_denominator": 16384
    },
    {
      "j": 118,
      "Q": 128,
      "alpha_numerator": 114,
      "alpha_denominator": 16384
    },
    {
      "j": 119,
      "Q": 128,
      "alpha_numerator": 96,
      "alpha_denominator": 16384
    },
    {
      "j": 120,
      "Q": 128,
      "alpha_numerator": 96,
      "alpha_denominator": 16384
    },
    {
      "j": 121,
      "Q": 128,
      "alpha_numerator": 98,
      "alpha_denominator": 16384
    },
    {
      "j": 122,
      "Q": 128,
      "alpha_numerator": 92,
      "alpha_denominator": 16384
    },
    {
      "j": 123,
      "Q": 128,
      "alpha_numerator": 95,
      "alpha_denominator": 16384
    },
    {
      "j": 124,
      "Q": 128,
      "alpha_numerator": 93,
      "alpha_denominator": 16384
    },
    {
      "j": 125,
      "Q": 128,
      "alpha_numerator": 103,
      "alpha_denominator": 16384
    },
    {
      "j": 126,
      "Q": 128,
      "alpha_numerator": 99,
      "alpha_denominator": 16384
    },
    {
      "j": 127,
      "Q": 256,
      "alpha_numerator": 383,
      "alpha_denominator": 65536
    },
    {
      "j": 128,
      "Q": 256,
      "alpha_numerator": 358,
      "alpha_denominator": 65536
    },
    {
      "j": 129,
      "Q": 256,
      "alpha_numerator": 361,
      "alpha_denominator": 65536
    },
    {
      "j": 130,
      "Q": 256,
      "alpha_numerator": 345,
      "alpha_denominator": 65536
    },
    {
      "j": 131,
      "Q": 256,
      "alpha_numerator": 332,
      "alpha_denominator": 65536
    },
    {
      "j": 132,
      "Q": 256,
      "alpha_numerator": 331,
      "alpha_denominator": 65536
    },
    {
      "j": 133,
      "Q": 256,
      "alpha_numerator": 367,
      "alpha_denominator": 65536
    },
    {
      "j": 134,
      "Q": 256,
      "alpha_numerator": 363,
      "alpha_denominator": 65536
    },
    {
      "j": 135,
      "Q": 256,
      "alpha_numerator": 352,
      "alpha_denominator": 65536
    },
    {
      "j": 136,
      "Q": 256,
      "alpha_numerator": 322,
      "alpha_denominator": 65536
    },
    {
      "j": 137,
      "Q": 256,
      "alpha_numerator": 337,
      "alpha_denominator": 65536
    },
    {
      "j": 138,
      "Q": 256,
      "alpha_numerator": 326,
      "alpha_denominator": 65536
    },
    {
      "j": 139,
      "Q": 256,
      "alpha_numerator": 336,
      "alpha_denominator": 65536
    },
    {
      "j": 140,
      "Q": 256,
      "alpha_numerator": 321,
      "alpha_denominator": 65536
    },
    {
      "j": 141,
      "Q": 256,
      "alpha_numerator": 359,
      "alpha_denominator": 65536
    },
    {
      "j": 142,
      "Q": 256,
      "alpha_numerator": 359,
      "alpha_denominator": 65536
    },
    {
      "j": 143,
      "Q": 256,
      "alpha_numerator": 368,
      "alpha_denominator": 65536
    },
    {
      "j": 144,
      "Q": 256,
      "alpha_numerator": 308,
      "alpha_denominator": 65536
    },
    {
      "j": 145,
      "Q": 256,
      "alpha_numerator": 341,
      "alpha_denominator": 65536
    },
    {
      "j": 146,
      "Q": 256,
      "alpha_numerator": 317,
      "alpha_denominator": 65536
    },
    {
      "j": 147,
      "Q": 256,
      "alpha_numerator": 326,
      "alpha_denominator": 65536
    },
    {
      "j": 148,
      "Q": 256,
      "alpha_numerator": 291,
      "alpha_denominator": 65536
    },
    {
      "j": 149,
      "Q": 256,
      "alpha_numerator": 341,
      "alpha_denominator": 65536
    },
    {
      "j": 150,
      "Q": 256,
      "alpha_numerator": 334,
      "alpha_denominator": 65536
    },
    {
      "j": 151,
      "Q": 256,
      "alpha_numerator": 348,
      "alpha_denominator": 65536
    },
    {
      "j": 152,
      "Q": 256,
      "alpha_numerator": 288,
      "alpha_denominator": 65536
    },
    {
      "j": 153,
      "Q": 256,
      "alpha_numerator": 318,
      "alpha_denominator": 65536
    },
    {
      "j": 154,
      "Q": 256,
      "alpha_numerator": 296,
      "alpha_denominator": 65536
    },
    {
      "j": 155,
      "Q": 256,
      "alpha_numerator": 323,
      "alpha_denominator": 65536
    },
    {
      "j": 156,
      "Q": 256,
      "alpha_numerator": 295,
      "alpha_denominator": 65536
    },
    {
      "j": 157,
      "Q": 256,
      "alpha_numerator": 339,
      "alpha_denominator": 65536
    },
    {
      "j": 158,
      "Q": 256,
      "alpha_numerator": 337,
      "alpha_denominator": 65536
    },
    {
      "j": 159,
      "Q": 256,
      "alpha_numerator": 407,
      "alpha_denominator": 65536
    },
    {
      "j": 160,
      "Q": 256,
      "alpha_numerator": 228,
      "alpha_denominator": 65536
    },
    {
      "j": 161,
      "Q": 256,
      "alpha_numerator": 375,
      "alpha_denominator": 65536
    },
    {
      "j": 162,
      "Q": 256,
      "alpha_numerator": 252,
      "alpha_denominator": 65536
    },
    {
      "j": 163,
      "Q": 256,
      "alpha_numerator": 343,
      "alpha_denominator": 65536
    },
    {
      "j": 164,
      "Q": 256,
      "alpha_numerator": 232,
      "alpha_denominator": 65536
    },
    {
      "j": 165,
      "Q": 256,
      "alpha_numerator": 348,
      "alpha_denominator": 65536
    },
    {
      "j": 166,
      "Q": 256,
      "alpha_numerator": 280,
      "alpha_denominator": 65536
    },
    {
      "j": 167,
      "Q": 256,
      "alpha_numerator": 347,
      "alpha_denominator": 65536
    },
    {
      "j": 168,
      "Q": 256,
      "alpha_numerator": 252,
      "alpha_denominator": 65536
    },
    {
      "j": 169,
      "Q": 256,
      "alpha_numerator": 304,
      "alpha_denominator": 65536
    },
    {
      "j": 170,
      "Q": 256,
      "alpha_numerator": 264,
      "alpha_denominator": 65536
    },
    {
      "j": 171,
      "Q": 256,
      "alpha_numerator": 310,
      "alpha_denominator": 65536
    },
    {
      "j": 172,
      "Q": 256,
      "alpha_numerator": 261,
      "alpha_denominator": 65536
    },
    {
      "j": 173,
      "Q": 256,
      "alpha_numerator": 321,
      "alpha_denominator": 65536
    },
    {
      "j": 174,
      "Q": 256,
      "alpha_numerator": 294,
      "alpha_denominator": 65536
    },
    {
      "j": 175,
      "Q": 256,
      "alpha_numerator": 388,
      "alpha_denominator": 65536
    },
    {
      "j": 176,
      "Q": 256,
      "alpha_numerator": 200,
      "alpha_denominator": 65536
    },
    {
      "j": 177,
      "Q": 256,
      "alpha_numerator": 345,
      "alpha_denominator": 65536
    },
    {
      "j": 178,
      "Q": 256,
      "alpha_numerator": 233,
      "alpha_denominator": 65536
    },
    {
      "j": 179,
      "Q": 256,
      "alpha_numerator": 298,
      "alpha_denominator": 65536
    },
    {
      "j": 180,
      "Q": 256,
      "alpha_numerator": 233,
      "alpha_denominator": 65536
    },
    {
      "j": 181,
      "Q": 256,
      "alpha_numerator": 311,
      "alpha_denominator": 65536
    },
    {
      "j": 182,
      "Q": 256,
      "alpha_numerator": 278,
      "alpha_denominator": 65536
    },
    {
      "j": 183,
      "Q": 256,
      "alpha_numerator": 296,
      "alpha_denominator": 65536
    },
    {
      "j": 184,
      "Q": 256,
      "alpha_numerator": 256,
      "alpha_denominator": 65536
    },
    {
      "j": 185,
      "Q": 256,
      "alpha_numerator": 274,
      "alpha_denominator": 65536
    },
    {
      "j": 186,
      "Q": 256,
      "alpha_numerator": 256,
      "alpha_denominator": 65536
    },
    {
      "j": 187,
      "Q": 256,
      "alpha_numerator": 267,
      "alpha_denominator": 65536
    },
    {
      "j": 188,
      "Q": 256,
      "alpha_numerator": 257,
      "alpha_denominator": 65536
    },
    {
      "j": 189,
      "Q": 256,
      "alpha_numerator": 295,
      "alpha_denominator": 65536
    },
    {
      "j": 190,
      "Q": 256,
      "alpha_numerator": 294,
      "alpha_denominator": 65536
    },
    {
      "j": 191,
      "Q": 256,
      "alpha_numerator": 599,
      "alpha_denominator": 65536
    },
    {
      "j": 192,
      "Q": 256,
      "alpha_numerator": -69,
      "alpha_denominator": 65536
    },
    {
      "j": 193,
      "Q": 256,
      "alpha_numerator": 565,
      "alpha_denominator": 65536
    },
    {
      "j": 194,
      "Q": 256,
      "alpha_numerator": -25,
      "alpha_denominator": 65536
    },
    {
      "j": 195,
      "Q": 256,
      "alpha_numerator": 514,
      "alpha_denominator": 65536
    },
    {
      "j": 196,
      "Q": 256,
      "alpha_numerator": -9,
      "alpha_denominator": 65536
    },
    {
      "j": 197,
      "Q": 256,
      "alpha_numerator": 491,
      "alpha_denominator": 65536
    },
    {
      "j": 198,
      "Q": 256,
      "alpha_numerator": 48,
      "alpha_denominator": 65536
    },
    {
      "j": 199,
      "Q": 256,
      "alpha_numerator": 456,
      "alpha_denominator": 65536
    },
    {
      "j": 200,
      "Q": 256,
      "alpha_numerator": 55,
      "alpha_denominator": 65536
    },
    {
      "j": 201,
      "Q": 256,
      "alpha_numerator": 401,
      "alpha_denominator": 65536
    },
    {
      "j": 202,
      "Q": 256,
      "alpha_numerator": 89,
      "alpha_denominator": 65536
    },
    {
      "j": 203,
      "Q": 256,
      "alpha_numerator": 383,
      "alpha_denominator": 65536
    },
    {
      "j": 204,
      "Q": 256,
      "alpha_numerator": 110,
      "alpha_denominator": 65536
    },
    {
      "j": 205,
      "Q": 256,
      "alpha_numerator": 373,
      "alpha_denominator": 65536
    },
    {
      "j": 206,
      "Q": 256,
      "alpha_numerator": 148,
      "alpha_denominator": 65536
    },
    {
      "j": 207,
      "Q": 256,
      "alpha_numerator": 359,
      "alpha_denominator": 65536
    },
    {
      "j": 208,
      "Q": 256,
      "alpha_numerator": 147,
      "alpha_denominator": 65536
    },
    {
      "j": 209,
      "Q": 256,
      "alpha_numerator": 312,
      "alpha_denominator": 65536
    },
    {
      "j": 210,
      "Q": 256,
      "alpha_numerator": 165,
      "alpha_denominator": 65536
    },
    {
      "j": 211,
      "Q": 256,
      "alpha_numerator": 282,
      "alpha_denominator": 65536
    },
    {
      "j": 212,
      "Q": 256,
      "alpha_numerator": 172,
      "alpha_denominator": 65536
    },
    {
      "j": 213,
      "Q": 256,
      "alpha_numerator": 277,
      "alpha_denominator": 65536
    },
    {
      "j": 214,
      "Q": 256,
      "alpha_numerator": 203,
      "alpha_denominator": 65536
    },
    {
      "j": 215,
      "Q": 256,
      "alpha_numerator": 274,
      "alpha_denominator": 65536
    },
    {
      "j": 216,
      "Q": 256,
      "alpha_numerator": 201,
      "alpha_denominator": 65536
    },
    {
      "j": 217,
      "Q": 256,
      "alpha_numerator": 230,
      "alpha_denominator": 65536
    },
    {
      "j": 218,
      "Q": 256,
      "alpha_numerator": 205,
      "alpha_denominator": 65536
    },
    {
      "j": 219,
      "Q": 256,
      "alpha_numerator": 236,
      "alpha_denominator": 65536
    },
    {
      "j": 220,
      "Q": 256,
      "alpha_numerator": 212,
      "alpha_denominator": 65536
    },
    {
      "j": 221,
      "Q": 256,
      "alpha_numerator": 261,
      "alpha_denominator": 65536
    },
    {
      "j": 222,
      "Q": 256,
      "alpha_numerator": 223,
      "alpha_denominator": 65536
    },
    {
      "j": 223,
      "Q": 256,
      "alpha_numerator": 313,
      "alpha_denominator": 65536
    }
  ],
  "seconds": 15.191114812001615,
  "status": "PASS"
}


==> anc/results/large_100.json <==
{
  "n": 10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,
  "A161206": 84251941927798903794843553597986442385769068173748383909231992761221649308578421675635160304894920079193691641198906908078649814752729186029095017005220403936164080322301119816050448996757603479488357,
  "A161207": 2413584849869448290169381893407567824724483734454644434887464116160751154184187658845182,
  "seconds": 102.503,
  "ap_max_tail": 1,
  "germ_vertices": 25138355,
  "value_states": 1987822,
  "nodes": 157240,
  "germ_indices": [
    1,
    2,
    3,
    5,
    9,
    10,
    11,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292,
    293,
    294,
    295,
    296,
    297,
    298,
    299,
    300,
    301,
    302,
    303,
    304,
    305,
    306,
    307,
    308,
    309,
    310,
    311,
    312,
    313,
    314,
    315,
    316,
    317,
    318,
    319,
    320,
    321,
    322,
    323,
    324,
    325,
    326,
    327,
    328,
    329,
    330,
    331,
    332,
    333,
    334,
    335,
    336,
    337,
    338,
    339,
    340,
    341,
    342,
    343,
    344,
    345,
    346,
    347,
    348,
    349,
    350,
    351,
    352,
    353,
    354,
    355,
    356,
    357,
    358,
    359,
    360,
    361,
    362,
    363,
    364,
    365,
    366,
    367,
    368,
    369,
    370,
    371,
    372,
    373,
    374,
    375,
    376,
    377,
    378,
    379,
    380,
    381,
    382,
    383,
    703,
    704,
    705,
    706,
    707,
    708,
    709,
    710,
    711,
    712,
    713,
    714,
    715,
    716,
    717,
    718,
    719,
    720,
    721,
    722,
    723,
    724,
    725,
    726,
    727,
    728,
    729,
    730,
    731,
    732,
    733,
    734,
    735,
    736,
    737,
    738,
    739,
    740,
    741,
    742,
    743,
    744,
    745,
    746,
    747,
    748,
    749,
    750,
    751,
    752,
    753,
    754,
    755,
    756,
    757,
    758,
    759,
    760,
    761,
    762,
    763,
    764,
    765,
    766,
    767
  ],
  "max_germ_index": 767
}


==> anc/results/large_12.json <==
{
  "n": 1000000000000,
  "A161206": 897974080671417343896245,
  "A161207": 148595720694,
  "seconds": 0.0597,
  "ap_max_tail": 1,
  "germ_vertices": 14115,
  "value_states": 2581,
  "nodes": 1754,
  "germ_indices": [
    1,
    2,
    3,
    5,
    9,
    10,
    11,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47
  ],
  "max_germ_index": 47
}


==> anc/results/large_20.json <==
{
  "n": 100000000000000000000,
  "A161206": 7844392082208285294954840108439048128993,
  "A161207": 161567835981401810878,
  "seconds": 0.516,
  "ap_max_tail": 1,
  "germ_vertices": 104400,
  "value_states": 17867,
  "nodes": 5454,
  "germ_indices": [
    1,
    2,
    3,
    5,
    9,
    10,
    11,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95
  ],
  "max_germ_index": 95
}


==> anc/results/large_262144.json <==
{
  "n": 262144,
  "A161206": 70909299829,
  "A161207": 655294,
  "seconds": 0.0053,
  "ap_max_tail": 1,
  "germ_vertices": 951,
  "value_states": 224,
  "nodes": 277,
  "germ_indices": [
    1,
    2,
    3,
    5,
    9,
    10,
    11,
    21,
    22,
    23
  ],
  "max_germ_index": 23
}


==> anc/results/large_30.json <==
{
  "n": 1000000000000000000000000000000,
  "A161206": 852858034970431772395996109957509818793033870187999889140183,
  "A161207": 117320959551159566592795591034,
  "seconds": 1.687,
  "ap_max_tail": 1,
  "germ_vertices": 533056,
  "value_states": 59424,
  "nodes": 12864,
  "germ_indices": [
    1,
    2,
    3,
    5,
    9,
    10,
    11,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191
  ],
  "max_germ_index": 191
}


==> anc/results/large_50.json <==
{
  "n": 100000000000000000000000000000000000000000000000000,
  "A161206": 9174163171231847046042767705379287365213073284646960381834458024669976866898220191901145258765321209,
  "A161207": 21961318216612145207500878058069994654997886142,
  "seconds": 9.081,
  "ap_max_tail": 1,
  "germ_vertices": 2855161,
  "value_states": 271160,
  "nodes": 37835,
  "germ_indices": [
    1,
    2,
    3,
    5,
    9,
    10,
    11,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    356,
    357,
    358,
    359,
    360,
    361,
    362,
    363,
    364,
    365,
    366,
    367,
    368,
    369,
    370,
    371,
    372,
    373,
    374,
    375,
    376,
    377,
    378,
    379,
    380,
    381,
    382,
    383
  ],
  "max_germ_index": 383
}


==> anc/results/masses_128.json <==
{
  "seconds": 1.7338554599991767,
  "rows": [
    {
      "k": 1,
      "q": 2,
      "mu": 2,
      "delta": null,
      "ratio": 0.5
    },
    {
      "k": 2,
      "q": 4,
      "mu": 10,
      "delta": 2,
      "ratio": 0.625
    },
    {
      "k": 3,
      "q": 8,
      "mu": 43,
      "delta": 3,
      "ratio": 0.671875
    },
    {
      "k": 4,
      "q": 16,
      "mu": 175,
      "delta": 3,
      "ratio": 0.68359375
    },
    {
      "k": 5,
      "q": 32,
      "mu": 703,
      "delta": 3,
      "ratio": 0.6865234375
    },
    {
      "k": 6,
      "q": 64,
      "mu": 2816,
      "delta": 4,
      "ratio": 0.6875
    },
    {
      "k": 7,
      "q": 128,
      "mu": 11269,
      "delta": 5,
      "ratio": 0.68780517578125
    },
    {
      "k": 8,
      "q": 256,
      "mu": 45081,
      "delta": 5,
      "ratio": 0.6878814697265625
    },
    {
      "k": 9,
      "q": 512,
      "mu": 180329,
      "delta": 5,
      "ratio": 0.6879005432128906
    },
    {
      "k": 10,
      "q": 1024,
      "mu": 721324,
      "delta": 8,
      "ratio": 0.6879081726074219
    },
    {
      "k": 11,
      "q": 2048,
      "mu": 2885314,
      "delta": 18,
      "ratio": 0.6879124641418457
    },
    {
      "k": 12,
      "q": 4096,
      "mu": 11541293,
      "delta": 37,
      "ratio": 0.6879146695137024
    },
    {
      "k": 13,
      "q": 8192,
      "mu": 46165231,
      "delta": 59,
      "ratio": 0.6879155486822128
    },
    {
      "k": 14,
      "q": 16384,
      "mu": 184660986,
      "delta": 62,
      "ratio": 0.6879157796502113
    },
    {
      "k": 15,
      "q": 32768,
      "mu": 738643946,
      "delta": 2,
      "ratio": 0.6879157815128565
    },
    {
      "k": 16,
      "q": 65536,
      "mu": 2954575601,
      "delta": -183,
      "ratio": 0.6879157389048487
    },
    {
      "k": 17,
      "q": 131072,
      "mu": 11818301857,
      "delta": -547,
      "ratio": 0.6879157070652582
    },
    {
      "k": 18,
      "q": 262144,
      "mu": 47273206355,
      "delta": -1073,
      "ratio": 0.6879156914510531
    },
    {
      "k": 19,
      "q": 524288,
      "mu": 189092823864,
      "delta": -1556,
      "ratio": 0.6879156857903581
    },
    {
      "k": 20,
      "q": 1048576,
      "mu": 756371294042,
      "delta": -1414,
      "ratio": 0.6879156845043326
    },
    {
      "k": 21,
      "q": 2097152,
      "mu": 3025485176753,
      "delta": 585,
      "ratio": 0.6879156846373462
    },
    {
      "k": 22,
      "q": 4194304,
      "mu": 12101940713664,
      "delta": 6652,
      "ratio": 0.6879156850154686
    },
    {
      "k": 23,
      "q": 8388608,
      "mu": 48407762874842,
      "delta": 20186,
      "ratio": 0.6879156853023289
    },
    {
      "k": 24,
      "q": 16777216,
      "mu": 193631051544646,
      "delta": 45278,
      "ratio": 0.6879156854631887
    },
    {
      "k": 25,
      "q": 33554432,
      "mu": 774524206262587,
      "delta": 84003,
      "ratio": 0.6879156855377984
    },
    {
      "k": 26,
      "q": 67108864,
      "mu": 3098096825178584,
      "delta": 128236,
      "ratio": 0.6879156855662725
    },
    {
      "k": 27,
      "q": 134217728,
      "mu": 12392387300854222,
      "delta": 139886,
      "ratio": 0.6879156855740377
    },
    {
      "k": 28,
      "q": 268435456,
      "mu": 49569549203426588,
      "delta": 9700,
      "ratio": 0.6879156855741724
    },
    {
      "k": 29,
      "q": 536870912,
      "mu": 198278196813187891,
      "delta": -518461,
      "ratio": 0.6879156855723736
    },
    {
      "k": 30,
      "q": 1073741824,
      "mu": 793112787250781938,
      "delta": -1969626,
      "ratio": 0.6879156855706652
    },
    {
      "k": 31,
      "q": 2147483648,
      "mu": 3172451148997825499,
      "delta": -5302253,
      "ratio": 0.6879156855695154
    },
    {
      "k": 32,
      "q": 4294967296,
      "mu": 12689804595979239659,
      "delta": -12062337,
      "ratio": 0.6879156855688615
    },
    {
      "k": 33,
      "q": 8589934592,
      "mu": 50759218383892603708,
      "delta": -24354928,
      "ratio": 0.6879156855685314
    },
    {
      "k": 34,
      "q": 17179869184,
      "mu": 203036873535526203632,
      "delta": -44211200,
      "ratio": 0.6879156855683817
    },
    {
      "k": 35,
      "q": 34359738368,
      "mu": 812147494142033354448,
      "delta": -71460080,
      "ratio": 0.6879156855683212
    },
    {
      "k": 36,
      "q": 68719476736,
      "mu": 3248589976568035000468,
      "delta": -98417324,
      "ratio": 0.6879156855683003
    },
    {
      "k": 37,
      "q": 137438953472,
      "mu": 12994359906272041504678,
      "delta": -98497194,
      "ratio": 0.6879156855682951
    },
    {
      "k": 38,
      "q": 274877906944,
      "mu": 51977439625088161751938,
      "delta": -4266774,
      "ratio": 0.687915685568295
    },
    {
      "k": 39,
      "q": 549755813888,
      "mu": 207909758500352978192444,
      "delta": 331184692,
      "ratio": 0.6879156855682961
    },
    {
      "k": 40,
      "q": 1099511627776,
      "mu": 831639034001413109386340,
      "delta": 1196616564,
      "ratio": 0.6879156855682971
    },
    {
      "k": 41,
      "q": 2199023255552,
      "mu": 3326556136005655552266412,
      "delta": 3114721052,
      "ratio": 0.6879156855682977
    },
    {
      "k": 42,
      "q": 4398046511104,
      "mu": 13306224544022629174621412,
      "delta": 6965555764,
      "ratio": 0.6879156855682981
    },
    {
      "k": 43,
      "q": 8796093022208,
      "mu": 53224898176090530834623325,
      "delta": 14136137677,
      "ratio": 0.6879156855682983
    },
    {
      "k": 44,
      "q": 17592186044416,
      "mu": 212899592704362150027657686,
      "delta": 26689164386,
      "ratio": 0.6879156855682984
    },
    {
      "k": 45,
      "q": 35184372088832,
      "mu": 851598370817448647680127594,
      "delta": 47569496850,
      "ratio": 0.6879156855682984
    },
    {
      "k": 46,
      "q": 70368744177664,
      "mu": 3406393483269794671689057330,
      "delta": 80968546954,
      "ratio": 0.6879156855682984
    },
    {
      "k": 47,
      "q": 140737488355328,
      "mu": 13625573933079178819977193399,
      "delta": 133220964079,
      "ratio": 0.6879156855682984
    },
    {
      "k": 48,
      "q": 281474976710656,
      "mu": 54502295732316715494990505305,
      "delta": 215081731709,
      "ratio": 0.6879156855682984
    },
    {
      "k": 49,
      "q": 562949953421312,
      "mu": 218009182929266862326775562325,
      "delta": 346813541105,
      "ratio": 0.6879156855682984
    },
    {
      "k": 50,
      "q": 1125899906842624,
      "mu": 872036731717067449874519643014,
      "delta": 567417393714,
      "ratio": 0.6879156855682984
    },
    {
      "k": 51,
      "q": 2251799813685248,
      "mu": 3488146926868269800443941103339,
      "delta": 945862531283,
      "ratio": 0.6879156855682984
    },
    {
      "k": 52,
      "q": 4503599627370496,
      "mu": 13952587707473079203353700289327,
      "delta": 1577935875971,
      "ratio": 0.6879156855682984
    },
    {
      "k": 53,
      "q": 9007199254740992,
      "mu": 55810350829892316815924438766204,
      "delta": 2509637608896,
      "ratio": 0.6879156855682984
    },
    {
      "k": 54,
      "q": 18014398509481984,
      "mu": 223241403319569267267116008039628,
      "delta": 3418252974812,
      "ratio": 0.6879156855682984
    },
    {
      "k": 55,
      "q": 36028797018963968,
      "mu": 892965613278277069071091361700963,
      "delta": 2627329542451,
      "ratio": 0.6879156855682984
    },
    {
      "k": 56,
      "q": 72057594037927936,
      "mu": 3571862453113108276278851056340324,
      "delta": -5514390463528,
      "ratio": 0.6879156855682984
    },
    {
      "k": 57,
      "q": 144115188075855872,
      "mu": 14287449812452433105078453540932105,
      "delta": -36950684429191,
      "ratio": 0.6879156855682984
    },
    {
      "k": 58,
      "q": 288230376151711744,
      "mu": 57149799249809732420181787668458582,
      "delta": -132026495269838,
      "ratio": 0.6879156855682984
    },
    {
      "k": 59,
      "q": 576460752303423488,
      "mu": 228599196999238929680342146758453727,
      "delta": -385003915380601,
      "ratio": 0.6879156855682984
    },
    {
      "k": 60,
      "q": 1152921504606846976,
      "mu": 914396787996955718720366411560066579,
      "delta": -1002175473748329,
      "ratio": 0.6879156855682984
    },
    {
      "k": 61,
      "q": 2305843009213693952,
      "mu": 3657587151987822874879056146962486847,
      "delta": -2409499277779469,
      "ratio": 0.6879156855682984
    },
    {
      "k": 62,
      "q": 4611686018427387904,
      "mu": 14630348607951291499510785603411010529,
      "delta": -5438984438936859,
      "ratio": 0.6879156855682984
    },
    {
      "k": 63,
      "q": 9223372036854775808,
      "mu": 58521394431805165998031516646863955521,
      "delta": -11625766780086595,
      "ratio": 0.6879156855682984
    },
    {
      "k": 64,
      "q": 18446744073709551616,
      "mu": 234085577727220663992102438435624455005,
      "delta": -23628151831367079,
      "ratio": 0.6879156855682984
    },
    {
      "k": 65,
      "q": 36893488147419103232,
      "mu": 936342310908882655968364052305576203082,
      "delta": -45701436921616938,
      "ratio": 0.6879156855682984
    },
    {
      "k": 66,
      "q": 73786976294838206464,
      "mu": 3745369243635530623873372281106473981921,
      "delta": -83928115830830407,
      "ratio": 0.6879156855682984
    },
    {
      "k": 67,
      "q": 147573952589676412928,
      "mu": 14981476974542122495493343764832066146456,
      "delta": -145359593829781228,
      "ratio": 0.6879156855682984
    },
    {
      "k": 68,
      "q": 295147905179352825856,
      "mu": 59925907898168489981973141037117280384902,
      "delta": -234022210984200922,
      "ratio": 0.6879156855682984
    },
    {
      "k": 69,
      "q": 590295810358705651712,
      "mu": 239703631592673959927892224896731227196260,
      "delta": -339251737894343348,
      "ratio": 0.6879156855682984
    },
    {
      "k": 70,
      "q": 1180591620717411303424,
      "mu": 958814526370695839711568492698228275501071,
      "delta": -406888696633283969,
      "ratio": 0.6879156855682984
    },
    {
      "k": 71,
      "q": 2361183241434822606848,
      "mu": 3835258105482783358846273696371776099044874,
      "delta": -274421137002959410,
      "ratio": 0.6879156855682984
    },
    {
      "k": 72,
      "q": 4722366482869645213696,
      "mu": 15341032421931133435385095251905084390776422,
      "delta": 466417979994596926,
      "ratio": 0.6879156855682984
    },
    {
      "k": 73,
      "q": 9444732965739290427392,
      "mu": 61364129687724533741540383755570011104375474,
      "delta": 2747949673541269786,
      "ratio": 0.6879156855682984
    },
    {
      "k": 74,
      "q": 18889465931478580854784,
      "mu": 245456518750898134966161543592498748579154809,
      "delta": 8570218704161652913,
      "ratio": 0.6879156855682984
    },
    {
      "k": 75,
      "q": 37778931862957161709568,
      "mu": 981826075003592539864646196399970877421386157,
      "delta": 22029975883104766921,
      "ratio": 0.6879156855682984
    },
    {
      "k": 76,
      "q": 75557863725914323419136,
      "mu": 3927304300014370159458584836809266748787532081,
      "delta": 51209383239101987453,
      "ratio": 0.6879156855682984
    },
    {
      "k": 77,
      "q": 151115727451828646838272,
      "mu": 15709217200057480637834339458766270963733067846,
      "delta": 111529203968582939522,
      "ratio": 0.6879156855682984
    },
    {
      "k": 78,
      "q": 302231454903657293676544,
      "mu": 62836868800229922551337358066529182465340616397,
      "delta": 231464098610408345013,
      "ratio": 0.6879156855682984
    },
    {
      "k": 79,
      "q": 604462909807314587353088,
      "mu": 251347475200919690205349432727866978001960881847,
      "delta": 461750248140598416259,
      "ratio": 0.6879156855682984
    },
    {
      "k": 80,
      "q": 1208925819614629174706176,
      "mu": 1005389900803678760821397731800423229826330029607,
      "delta": 888955317818486502219,
      "ratio": 0.6879156855682984
    },
    {
      "k": 81,
      "q": 2417851639229258349412352,
      "mu": 4021559603214715043285590928854012918265783247599,
      "delta": 1652319998960463129171,
      "ratio": 0.6879156855682984
    },
    {
      "k": 82,
      "q": 4835703278458516698824704,
      "mu": 16086238412858860173142363718372178850570632994297,
      "delta": 2956127177507500003901,
      "ratio": 0.6879156855682984
    },
    {
      "k": 83,
      "q": 9671406556917033397649408,
      "mu": 64344953651435440692569454878540395235183584265211,
      "delta": 5051679832901052288023,
      "ratio": 0.6879156855682984
    },
    {
      "k": 84,
      "q": 19342813113834066795298816,
      "mu": 257379814605741762770277819522280264960429078948436,
      "delta": 8118684019694741887592,
      "ratio": 0.6879156855682984
    },
    {
      "k": 85,
      "q": 38685626227668133590597632,
      "mu": 1029519258422967051081111278100997186610732548657635,
      "delta": 11876126769016232863891,
      "ratio": 0.6879156855682984
    },
    {
      "k": 86,
      "q": 77371252455336267181195264,
      "mu": 4118077033691868204324445112418531059218062864839931,
      "delta": 14542312775132670209391,
      "ratio": 0.6879156855682984
    },
    {
      "k": 87,
      "q": 154742504910672534362390528,
      "mu": 16472308134767472817297780449684469837681873001866965,
      "delta": 10345600809621542507241,
      "ratio": 0.6879156855682984
    },
    {
      "k": 88,
      "q": 309485009821345068724781056,
      "mu": 65889232539069891269191121798721886627671152847689826,
      "delta": -15992723056339159778034,
      "ratio": 0.6879156855682984
    },
    {
      "k": 89,
      "q": 618970019642690137449562112,
      "mu": 263556930156279565076764487194786813301900582787367752,
      "delta": -100733208784028603391552,
      "ratio": 0.6879156855682984
    },
    {
      "k": 90,
      "q": 1237940039285380274899124224,
      "mu": 1054227720625118260307057948778823659131886292359980612,
      "delta": -323594075716038789490396,
      "ratio": 0.6879156855682984
    },
    {
      "k": 91,
      "q": 2475880078570760549798248448,
      "mu": 4216910882500473041228231795114445588667675663370938535,
      "delta": -849047859869506068983913,
      "ratio": 0.6879156855682984
    },
    {
      "k": 92,
      "q": 4951760157141521099596496896,
      "mu": 16867643530001892164912927180455785822929686870073420092,
      "delta": -1996531741015783410334048,
      "ratio": 0.6879156855682984
    },
    {
      "k": 93,
      "q": 9903520314283042199192993792,
      "mu": 67470574120007568659651708721818796018157694926703433087,
      "delta": -4347273561052553590247281,
      "ratio": 0.6879156855682984
    },
    {
      "k": 94,
      "q": 19807040628566084398385987584,
      "mu": 269882296480030274638606834887266307280319684321580953438,
      "delta": -8876792311095385232778910,
      "ratio": 0.6879156855682984
    },
    {
      "k": 95,
      "q": 39614081257132168796771975168,
      "mu": 1079529185920121098554427339549048190518857643553248334865,
      "delta": -17038602421093733075478887,
      "ratio": 0.6879156855682984
    },
    {
      "k": 96,
      "q": 79228162514264337593543950336,
      "mu": 4318116743680484394217709358196162211455071044169226138165,
      "delta": -30550620359530043767201295,
      "ratio": 0.6879156855682984
    },
    {
      "k": 97,
      "q": 158456325028528675187087900672,
      "mu": 17272466974721937576870837432784598636905656030365049279866,
      "delta": -50208914628146311855272794,
      "ratio": 0.6879156855682984
    },
    {
      "k": 98,
      "q": 316912650057057350374175801344,
      "mu": 69089867898887750307483349731138322469249009015811659993091,
      "delta": -72078373615105648537126373,
      "ratio": 0.6879156855682984
    },
    {
      "k": 99,
      "q": 633825300114114700748351602688,
      "mu": 276359471595551001229933398924553212580381144447205253552430,
      "delta": -77296614891616041386419934,
      "ratio": 0.6879156855682984
    },
    {
      "k": 100,
      "q": 1267650600228229401496703205376,
      "mu": 1105437886382204004919733595698212842982558176817711066065159,
      "delta": -7338966400971109948144561,
      "ratio": 0.6879156855682984
    },
    {
      "k": 101,
      "q": 2535301200456458802993406410752,
      "mu": 4421751545528816019678934382792851664116436213579894359289107,
      "delta": 292186203506309050095028471,
      "ratio": 0.6879156855682984
    },
    {
      "k": 102,
      "q": 5070602400912917605986812821504,
      "mu": 17687006182115264078715737531171407849562558378647134990658373,
      "delta": 1193096813524327557553501945,
      "ratio": 0.6879156855682984
    },
    {
      "k": 103,
      "q": 10141204801825835211973625643008,
      "mu": 70748024728461056314862950124685634935295699602556520181640815,
      "delta": 3537045466087967980219007323,
      "ratio": 0.6879156855682984
    },
    {
      "k": 104,
      "q": 20282409603651670423947251286016,
      "mu": 282992098913844225259451800498742548882180408578889060953189445,
      "delta": 9140997610168662980226626185,
      "ratio": 0.6879156855682984
    },
    {
      "k": 105,
      "q": 40564819207303340847894502572032,
      "mu": 1131968395655376901037807201994970217304053327635117287556464074,
      "delta": 21775331693319561043743706294,
      "ratio": 0.6879156855682984
    },
    {
      "k": 106,
      "q": 81129638414606681695789005144064,
      "mu": 4527873582621507604151228807979880918207840110725634393729503221,
      "delta": 48991626800185165243503646925,
      "ratio": 0.6879156855682984
    },
    {
      "k": 107,
      "q": 162259276829213363391578010288128,
      "mu": 18111494330486030416604915231919523778242212132066842115531905489,
      "delta": 105410851689164304540613892605,
      "ratio": 0.6879156855682984
    },
    {
      "k": 108,
      "q": 324518553658426726783156020576256,
      "mu": 72445977321944121666419660927678095331347240946434986046322945936,
      "delta": 218378392418167617584195323980,
      "ratio": 0.6879156855682984
    },
    {
      "k": 109,
      "q": 649037107316853453566312041152512,
      "mu": 289783909287776486665678643710712381762522213176187995306119681658,
      "delta": 437133249390448051120827897914,
      "ratio": 0.6879156855682984
    },
    {
      "k": 110,
      "q": 1298074214633706907132624082305024,
      "mu": 1159135637151105946662714574842849527896512806830297461670938019033,
      "delta": 846423954125545480446459292401,
      "ratio": 0.6879156855682984
    },
    {
      "k": 111,
      "q": 2596148429267413814265248164610048,
      "mu": 4636542548604423786650858299371398113169777602184519072516365902015,
      "delta": 1583726374863329225832613825883,
      "ratio": 0.6879156855682984
    },
    {
      "k": 112,
      "q": 5192296858534827628530496329220096,
      "mu": 18546170194417695146603433197485592455532236346965550935227975623431,
      "delta": 2853125938227474645162512015371,
      "ratio": 0.6879156855682984
    },
    {
      "k": 113,
      "q": 10384593717069655257060992658440192,
      "mu": 74184680777670780586413732789942369827041049082510443561822069974616,
      "delta": 4912103694648239820910167480892,
      "ratio": 0.6879156855682984
    },
    {
      "k": 114,
      "q": 20769187434139310514121985316880384,
      "mu": 296738723110683122345654931159769479316129833945361049080079507824836,
      "delta": 7965637615319274832791227926372,
      "ratio": 0.6879156855682984
    },
    {
      "k": 115,
      "q": 41538374868278621028243970633760768,
      "mu": 1186954892442732489382619724639077917276323907505215600453309550145833,
      "delta": 11804571723771404132991518846489,
      "ratio": 0.6879156855682984
    },
    {
      "k": 116,
      "q": 83076749736557242056487941267521536,
      "mu": 4747819569770929957530478898556311669120104036819663245564819998397837,
      "delta": 14808406798800843751581797814505,
      "ratio": 0.6879156855682984
    },
    {
      "k": 117,
      "q": 166153499473114484112975882535043072,
      "mu": 18991278279083719830121915594225246676491883776052093917405235056687538,
      "delta": 11467628773440935145955063096190,
      "ratio": 0.6879156855682984
    },
    {
      "k": 118,
      "q": 332306998946228968225951765070086144,
      "mu": 75965113116334879320487662376900986705954148502898789130352548133213904,
      "delta": -13386601309586539268392093536248,
      "ratio": 0.6879156855682984
    },
    {
      "k": 119,
      "q": 664613997892457936451903530140172288,
      "mu": 303860452465339517281950649507603946823719179213729077520403330280395519,
      "delta": -97414797866079001006862252460097,
      "ratio": 0.6879156855682984
    },
    {
      "k": 120,
      "q": 1329227995784915872903807060280344576,
      "mu": 1215441809861358069127802598030415787294548425470226197819699642455846133,
      "delta": -328291384690112261913678665735943,
      "ratio": 0.6879156855682984
    },
    {
      "k": 121,
      "q": 2658455991569831745807614120560689152,
      "mu": 4861767239445432276511210392121663149177292744020026555306394222944264747,
      "delta": -900957860878235972404346879119785,
      "ratio": 0.6879156855682984
    },
    {
      "k": 122,
      "q": 5316911983139663491615228241121378304,
      "mu": 19447068957781729106044841568486652596706937458608017165772492115393852942,
      "delta": -2233517472089055453084776383206046,
      "ratio": 0.6879156855682984
    },
    {
      "k": 123,
      "q": 10633823966279326983230456482242756608,
      "mu": 77788275831126916424179366273946610386822553937677287484866896352924940690,
      "delta": -5195896754781178223072108650471078,
      "ratio": 0.6879156855682984
    },
    {
      "k": 124,
      "q": 21267647932558653966460912964485513216,
      "mu": 311153103324507665696717465095786441547278665979499267504594137062293785004,
      "delta": -11549771209882434873448349405977756,
      "ratio": 0.6879156855682984
    },
    {
      "k": 125,
      "q": 42535295865117307932921825928971026432,
      "mu": 1244612413298030662786869860383145766189089890580928657740000848269165219151,
      "delta": -24773337068412278375699980009920865,
      "ratio": 0.6879156855682984
    },
    {
      "k": 126,
      "q": 85070591730234615865843651857942052864,
      "mu": 4978449653192122651147479441532583064756307997036681695231968525446662929575,
      "delta": -51565287032935728034867629997947029,
      "ratio": 0.6879156855682984
    },
    {
      "k": 127,
      "q": 170141183460469231731687303715884105728,
      "mu": 19913798612768490604589917766130332259025127485117522709825725212152145767192,
      "delta": -104503029204071102148889634505951108,
      "ratio": 0.6879156855682984
    },
    {
      "k": 128,
      "q": 340282366920938463463374607431768211456,
      "mu": 79655194451073962418359671064521329036100303370766237802422657388895010604371,
      "delta": -206569703853036880243459713572464397,
      "ratio": 0.6879156855682984
    }
  ]
}


==> anc/results/oeis_checks.json <==
{
  "status": "PASS",
  "source": "A161206 entry supplied by the author, November 15, 2026",
  "indices": 51,
  "values": [
    0,
    1,
    3,
    7,
    13,
    21,
    31,
    43,
    57,
    69,
    81,
    99,
    123,
    153,
    183,
    211,
    241,
    261,
    273,
    291,
    317,
    351,
    393,
    443,
    499,
    553,
    597,
    645,
    709,
    791,
    871,
    939,
    1005,
    1041,
    1053,
    1071,
    1097,
    1131,
    1173,
    1223,
    1281,
    1339,
    1393,
    1459,
    1549,
    1663,
    1789,
    1911,
    2031,
    2133,
    2193
  ]
}


==> anc/results/profile_checks.json <==
{
  "status": "completed",
  "kappa_estimate": "0.6879156855682984",
  "seconds": 0.18016500099474797,
  "rows": [
    {
      "k": 16,
      "u": "1",
      "a": 4431734473,
      "n": 65536,
      "normalized_error": -2.9938500814953554e-05,
      "error_over_n": -1.9620495894087961
    },
    {
      "k": 16,
      "u": "5/4",
      "a": 5539653565,
      "n": 81920,
      "normalized_error": -4.080528215606896e-05,
      "error_over_n": -2.1393719771041084
    },
    {
      "k": 16,
      "u": "3/2",
      "a": 8863438147,
      "n": 98304,
      "normalized_error": -6.704795262380263e-05,
      "error_over_n": -2.9293697487690196
    },
    {
      "k": 16,
      "u": "7/4",
      "a": 12187097837,
      "n": 114688,
      "normalized_error": -0.0001223693078387554,
      "error_over_n": -4.582625690583242
    },
    {
      "k": 16,
      "u": "15/8",
      "a": 14402744173,
      "n": 122880,
      "normalized_error": -0.0001887709638446938,
      "error_over_n": -6.598023406147122
    },
    {
      "k": 16,
      "u": "31/16",
      "a": 15787387005,
      "n": 126976,
      "normalized_error": -0.00026196676870771926,
      "error_over_n": -8.86103440207953
    },
    {
      "k": 16,
      "u": "33/32",
      "a": 4449098437,
      "n": 67584,
      "normalized_error": -1.7831556439081558e-05,
      "error_over_n": -1.1331964924040232
    },
    {
      "k": 16,
      "u": "43/32",
      "a": 6093269397,
      "n": 88064,
      "normalized_error": -0.00012626582467947282,
      "error_over_n": -6.158107599028042
    },
    {
      "k": 16,
      "u": "55/32",
      "a": 11147549471,
      "n": 112640,
      "normalized_error": -0.00031572626534227556,
      "error_over_n": -12.03865397845607
    },
    {
      "k": 16,
      "u": "63/32",
      "a": 16618042229,
      "n": 129024,
      "normalized_error": -0.0003362628764224019,
      "error_over_n": -11.193561330396715
    },
    {
      "k": 16,
      "u": "floor(4N/3)",
      "n": 87381,
      "a": 5909249155,
      "ratio": 0.7739239394615354
    },
    {
      "k": 24,
      "u": "1",
      "a": 290446544733745,
      "n": 16777216,
      "normalized_error": -1.1591653020917344e-07,
      "error_over_n": -1.944756665289828
    },
    {
      "k": 24,
      "u": "5/4",
      "a": 363058177633109,
      "n": 20971520,
      "normalized_error": -1.5656303116621095e-07,
      "error_over_n": -2.1013534331922026
    },
    {
      "k": 24,
      "u": "3/2",
      "a": 580893082239275,
      "n": 25165824,
      "normalized_error": -2.5751283872215785e-07,
      "error_over_n": -2.880232345343204
    },
    {
      "k": 24,
      "u": "7/4",
      "a": 798727955773381,
      "n": 29360128,
      "normalized_error": -4.6885277886861464e-07,
      "error_over_n": -4.494882481873705
    },
    {
      "k": 24,
      "u": "15/8",
      "a": 943951171668581,
      "n": 31457280,
      "normalized_error": -7.274387273286935e-07,
      "error_over_n": -6.509011549417917
    },
    {
      "k": 24,
      "u": "31/16",
      "a": 1034715641928885,
      "n": 32505856,
      "normalized_error": -1.030006003940855e-06,
      "error_over_n": -8.919036495180684
    },
    {
      "k": 24,
      "u": "33/32",
      "a": 291581114923181,
      "n": 17301504,
      "normalized_error": -6.885508840507922e-08,
      "error_over_n": -1.120190730541682
    },
    {
      "k": 24,
      "u": "43/32",
      "a": 399363901566125,
      "n": 22544384,
      "normalized_error": -5.055715064599469e-07,
      "error_over_n": -6.312247343124781
    },
    {
      "k": 24,
      "u": "55/32",
      "a": 730654312559559,
      "n": 28835840,
      "normalized_error": -1.2740567042591828e-06,
      "error_over_n": -12.436436086460759
    },
    {
      "k": 24,
      "u": "63/32",
      "a": 1089174276537965,
      "n": 33030144,
      "normalized_error": -1.3804676109919598e-06,
      "error_over_n": -11.764014369836742
    },
    {
      "k": 24,
      "u": "floor(4N/3)",
      "n": 22369621,
      "a": 387262151458971,
      "ratio": 0.7739052658722977
    },
    {
      "k": 32,
      "u": "1",
      "a": 19034706885625381657,
      "n": 4294967296,
      "normalized_error": -4.514562196324636e-10,
      "error_over_n": -1.9389896988972244
    },
    {
      "k": 32,
      "u": "5/4",
      "a": 23793383606093579997,
      "n": 5368709120,
      "normalized_error": -6.15177329341218e-10,
      "error_over_n": -2.113733208608922
    },
    {
      "k": 32,
      "u": "3/2",
      "a": 38069413769299829619,
      "n": 6442450944,
      "normalized_error": -1.0086727667896359e-09,
      "error_over_n": -2.888144363818214
    },
    {
      "k": 32,
      "u": "7/4",
      "a": 52345443924261977165,
      "n": 7516192768,
      "normalized_error": -1.8490818732876267e-09,
      "error_over_n": -4.538140670512441
    },
    {
      "k": 32,
      "u": "15/8",
      "a": 61862797352097584397,
      "n": 8053063680,
      "normalized_error": -2.886719311744974e-09,
      "error_over_n": -6.612461352894022
    },
    {
      "k": 32,
      "u": "31/16",
      "a": 67811143233958733981,
      "n": 8321499136,
      "normalized_error": -4.106406103838139e-09,
      "error_over_n": -9.102905765202367
    },
    {
      "k": 32,
      "u": "33/32",
      "a": 19109061212806906773,
      "n": 4429185024,
      "normalized_error": -2.6838759210620404e-10,
      "error_over_n": -1.1177851449680816
    },
    {
      "k": 32,
      "u": "43/32",
      "a": 26172721942315727413,
      "n": 5771362304,
      "normalized_error": -1.9987283970607912e-09,
      "error_over_n": -6.388445096902401
    },
    {
      "k": 32,
      "u": "55/32",
      "a": 47884184437088498959,
      "n": 7381975040,
      "normalized_error": -5.042229574842151e-09,
      "error_over_n": -12.599977380579505
    },
    {
      "k": 32,
      "u": "63/32",
      "a": 71380150750534125845,
      "n": 8455716864,
      "normalized_error": -5.518083299805174e-09,
      "error_over_n": -12.038088792008628
    },
    {
      "k": 32,
      "u": "floor(4N/3)",
      "n": 5726623061,
      "a": 25379609207256392867,
      "ratio": 0.7739051468215458
    },
    {
      "k": 48,
      "u": "1",
      "a": 81753443598474525946655289409,
      "n": 281474976710656,
      "normalized_error": -6.910608259334399e-15,
      "error_over_n": -1.9451632988526169
    },
    {
      "k": 48,
      "u": "5/4",
      "a": 102191804498093100132439717253,
      "n": 351843720888320,
      "normalized_error": -9.361499101593788e-15,
      "error_over_n": -2.1080221932783507
    },
    {
      "k": 48,
      "u": "3/2",
      "a": 163506887196948927931893558635,
      "n": 422212465065984,
      "normalized_error": -1.5385829568957132e-14,
      "error_over_n": -2.8871506797308872
    },
    {
      "k": 48,
      "u": "7/4",
      "a": 224821969895804228276781784453,
      "n": 492581209243648,
      "normalized_error": -2.8067572613831668e-14,
      "error_over_n": -4.514468198744523
    },
    {
      "k": 48,
      "u": "15/8",
      "a": 265698691695040534817772205317,
      "n": 527765581332480,
      "normalized_error": -4.3594750012699616e-14,
      "error_over_n": -6.544443330416797
    },
    {
      "k": 48,
      "u": "31/16",
      "a": 291246642819562559950415783573,
      "n": 545357767376896,
      "normalized_error": -6.171108660124782e-14,
      "error_over_n": -8.965226665226067
    },
    {
      "k": 48,
      "u": "33/32",
      "a": 82072792987531291640110625069,
      "n": 290271069732864,
      "normalized_error": -4.103049185774209e-15,
      "error_over_n": -1.1199085323718512
    },
    {
      "k": 48,
      "u": "43/32",
      "a": 112410984947900837479035941085,
      "n": 378231999954944,
      "normalized_error": -3.014749277740592e-14,
      "error_over_n": -6.314987778533954
    },
    {
      "k": 48,
      "u": "55/32",
      "a": 205661006552407834351649419255,
      "n": 483785116221440,
      "normalized_error": -7.601242561287916e-14,
      "error_over_n": -12.448346606025096
    },
    {
      "k": 48,
      "u": "63/32",
      "a": 306575413494274983312892842893,
      "n": 554153860399104,
      "normalized_error": -8.257376336003808e-14,
      "error_over_n": -11.805687933296731
    },
    {
      "k": 48,
      "u": "floor(4N/3)",
      "n": 375299968947541,
      "a": 109004591464635114712064213323,
      "ratio": 0.773905146264349
    }
  ]
}


==> anc/results/ternary_224_verified.json <==
{
  "terms": 224,
  "center_numerator": 7609545498824139582751336859734373383692096522572540430119210436229180879509637895232773123777957257351968908341,
  "center_denominator": 11061741516386225555534531735713721249392099360127995141226863677352211525887301536346236528085614203425658126336,
  "radius_numerator": 4,
  "radius_denominator": 75017235761082801347754799639985631302843555773437467049335826804960201862842485462417511176795886253700481,
  "decimal_lower": "0.68791568556829844521669823991332902695304086915978460309334398228323291862236968881663981158206251543867234256786624290958430976823093863887916542336052958434872481766102613743561222947177594897503663635660386425938935259980234445196298799572946812836610",
  "decimal_upper": "0.68791568556829844521669823991332902695304086915978460309334398228323291862236968881663981158206251543867244921002545920816852026580480017578619898360237310342642096241554790989371641960162350303587485925279156232875470351358894644813408752019149106927257",
  "common_decimal_prefix": "0.687915685568298445216698239913329026953040869159784603093343982283232918622369688816639811582062515438672",
  "certified_decimal_digits": 105,
  "largest_cone": 512,
  "independent_verification": true,
  "coefficients": [
    {
      "j": 0,
      "Q": 2,
      "alpha_numerator": 15,
      "alpha_denominator": 4
    },
    {
      "j": 1,
      "Q": 4,
      "alpha_numerator": 19,
      "alpha_denominator": 16
    },
    {
      "j": 2,
      "Q": 4,
      "alpha_numerator": 7,
      "alpha_denominator": 16
    },
    {
      "j": 3,
      "Q": 8,
      "alpha_numerator": 27,
      "alpha_denominator": 64
    },
    {
      "j": 4,
      "Q": 8,
      "alpha_numerator": 10,
      "alpha_denominator": 64
    },
    {
      "j": 5,
      "Q": 8,
      "alpha_numerator": 13,
      "alpha_denominator": 64
    },
    {
      "j": 6,
      "Q": 8,
      "alpha_numerator": 10,
      "alpha_denominator": 64
    },
    {
      "j": 7,
      "Q": 16,
      "alpha_numerator": 39,
      "alpha_denominator": 256
    },
    {
      "j": 8,
      "Q": 16,
      "alpha_numerator": 22,
      "alpha_denominator": 256
    },
    {
      "j": 9,
      "Q": 16,
      "alpha_numerator": 25,
      "alpha_denominator": 256
    },
    {
      "j": 10,
      "Q": 16,
      "alpha_numerator": 17,
      "alpha_denominator": 256
    },
    {
      "j": 11,
      "Q": 16,
      "alpha_numerator": 24,
      "alpha_denominator": 256
    },
    {
      "j": 12,
      "Q": 16,
      "alpha_numerator": 15,
      "alpha_denominator": 256
    },
    {
      "j": 13,
      "Q": 16,
      "alpha_numerator": 19,
      "alpha_denominator": 256
    },
    {
      "j": 14,
      "Q": 16,
      "alpha_numerator": 16,
      "alpha_denominator": 256
    },
    {
      "j": 15,
      "Q": 32,
      "alpha_numerator": 63,
      "alpha_denominator": 1024
    },
    {
      "j": 16,
      "Q": 32,
      "alpha_numerator": 46,
      "alpha_denominator": 1024
    },
    {
      "j": 17,
      "Q": 32,
      "alpha_numerator": 45,
      "alpha_denominator": 1024
    },
    {
      "j": 18,
      "Q": 32,
      "alpha_numerator": 41,
      "alpha_denominator": 1024
    },
    {
      "j": 19,
      "Q": 32,
      "alpha_numerator": 48,
      "alpha_denominator": 1024
    },
    {
      "j": 20,
      "Q": 32,
      "alpha_numerator": 31,
      "alpha_denominator": 1024
    },
    {
      "j": 21,
      "Q": 32,
      "alpha_numerator": 43,
      "alpha_denominator": 1024
    },
    {
      "j": 22,
      "Q": 32,
      "alpha_numerator": 35,
      "alpha_denominator": 1024
    },
    {
      "j": 23,
      "Q": 32,
      "alpha_numerator": 44,
      "alpha_denominator": 1024
    },
    {
      "j": 24,
      "Q": 32,
      "alpha_numerator": 30,
      "alpha_denominator": 1024
    },
    {
      "j": 25,
      "Q": 32,
      "alpha_numerator": 37,
      "alpha_denominator": 1024
    },
    {
      "j": 26,
      "Q": 32,
      "alpha_numerator": 26,
      "alpha_denominator": 1024
    },
    {
      "j": 27,
      "Q": 32,
      "alpha_numerator": 36,
      "alpha_denominator": 1024
    },
    {
      "j": 28,
      "Q": 32,
      "alpha_numerator": 25,
      "alpha_denominator": 1024
    },
    {
      "j": 29,
      "Q": 32,
      "alpha_numerator": 31,
      "alpha_denominator": 1024
    },
    {
      "j": 30,
      "Q": 32,
      "alpha_numerator": 28,
      "alpha_denominator": 1024
    },
    {
      "j": 31,
      "Q": 64,
      "alpha_numerator": 111,
      "alpha_denominator": 4096
    },
    {
      "j": 32,
      "Q": 64,
      "alpha_numerator": 90,
      "alpha_denominator": 4096
    },
    {
      "j": 33,
      "Q": 64,
      "alpha_numerator": 89,
      "alpha_denominator": 4096
    },
    {
      "j": 34,
      "Q": 64,
      "alpha_numerator": 89,
      "alpha_denominator": 4096
    },
    {
      "j": 35,
      "Q": 64,
      "alpha_numerator": 88,
      "alpha_denominator": 4096
    },
    {
      "j": 36,
      "Q": 64,
      "alpha_numerator": 71,
      "alpha_denominator": 4096
    },
    {
      "j": 37,
      "Q": 64,
      "alpha_numerator": 87,
      "alpha_denominator": 4096
    },
    {
      "j": 38,
      "Q": 64,
      "alpha_numerator": 83,
      "alpha_denominator": 4096
    },
    {
      "j": 39,
      "Q": 64,
      "alpha_numerator": 92,
      "alpha_denominator": 4096
    },
    {
      "j": 40,
      "Q": 64,
      "alpha_numerator": 70,
      "alpha_denominator": 4096
    },
    {
      "j": 41,
      "Q": 64,
      "alpha_numerator": 81,
      "alpha_denominator": 4096
    },
    {
      "j": 42,
      "Q": 64,
      "alpha_numerator": 66,
      "alpha_denominator": 4096
    },
    {
      "j": 43,
      "Q": 64,
      "alpha_numerator": 84,
      "alpha_denominator": 4096
    },
    {
      "j": 44,
      "Q": 64,
      "alpha_numerator": 61,
      "alpha_denominator": 4096
    },
    {
      "j": 45,
      "Q": 64,
      "alpha_numerator": 79,
      "alpha_denominator": 4096
    },
    {
      "j": 46,
      "Q": 64,
      "alpha_numerator": 71,
      "alpha_denominator": 4096
    },
    {
      "j": 47,
      "Q": 64,
      "alpha_numerator": 92,
      "alpha_denominator": 4096
    },
    {
      "j": 48,
      "Q": 64,
      "alpha_numerator": 52,
      "alpha_denominator": 4096
    },
    {
      "j": 49,
      "Q": 64,
      "alpha_numerator": 77,
      "alpha_denominator": 4096
    },
    {
      "j": 50,
      "Q": 64,
      "alpha_numerator": 53,
      "alpha_denominator": 4096
    },
    {
      "j": 51,
      "Q": 64,
      "alpha_numerator": 74,
      "alpha_denominator": 4096
    },
    {
      "j": 52,
      "Q": 64,
      "alpha_numerator": 47,
      "alpha_denominator": 4096
    },
    {
      "j": 53,
      "Q": 64,
      "alpha_numerator": 69,
      "alpha_denominator": 4096
    },
    {
      "j": 54,
      "Q": 64,
      "alpha_numerator": 54,
      "alpha_denominator": 4096
    },
    {
      "j": 55,
      "Q": 64,
      "alpha_numerator": 68,
      "alpha_denominator": 4096
    },
    {
      "j": 56,
      "Q": 64,
      "alpha_numerator": 52,
      "alpha_denominator": 4096
    },
    {
      "j": 57,
      "Q": 64,
      "alpha_numerator": 58,
      "alpha_denominator": 4096
    },
    {
      "j": 58,
      "Q": 64,
      "alpha_numerator": 48,
      "alpha_denominator": 4096
    },
    {
      "j": 59,
      "Q": 64,
      "alpha_numerator": 55,
      "alpha_denominator": 4096
    },
    {
      "j": 60,
      "Q": 64,
      "alpha_numerator": 47,
      "alpha_denominator": 4096
    },
    {
      "j": 61,
      "Q": 64,
      "alpha_numerator": 55,
      "alpha_denominator": 4096
    },
    {
      "j": 62,
      "Q": 64,
      "alpha_numerator": 52,
      "alpha_denominator": 4096
    },
    {
      "j": 63,
      "Q": 128,
      "alpha_numerator": 203,
      "alpha_denominator": 16384
    },
    {
      "j": 64,
      "Q": 128,
      "alpha_numerator": 178,
      "alpha_denominator": 16384
    },
    {
      "j": 65,
      "Q": 128,
      "alpha_numerator": 181,
      "alpha_denominator": 16384
    },
    {
      "j": 66,
      "Q": 128,
      "alpha_numerator": 177,
      "alpha_denominator": 16384
    },
    {
      "j": 67,
      "Q": 128,
      "alpha_numerator": 168,
      "alpha_denominator": 16384
    },
    {
      "j": 68,
      "Q": 128,
      "alpha_numerator": 155,
      "alpha_denominator": 16384
    },
    {
      "j": 69,
      "Q": 128,
      "alpha_numerator": 179,
      "alpha_denominator": 16384
    },
    {
      "j": 70,
      "Q": 128,
      "alpha_numerator": 179,
      "alpha_denominator": 16384
    },
    {
      "j": 71,
      "Q": 128,
      "alpha_numerator": 180,
      "alpha_denominator": 16384
    },
    {
      "j": 72,
      "Q": 128,
      "alpha_numerator": 154,
      "alpha_denominator": 16384
    },
    {
      "j": 73,
      "Q": 128,
      "alpha_numerator": 165,
      "alpha_denominator": 16384
    },
    {
      "j": 74,
      "Q": 128,
      "alpha_numerator": 154,
      "alpha_denominator": 16384
    },
    {
      "j": 75,
      "Q": 128,
      "alpha_numerator": 168,
      "alpha_denominator": 16384
    },
    {
      "j": 76,
      "Q": 128,
      "alpha_numerator": 145,
      "alpha_denominator": 16384
    },
    {
      "j": 77,
      "Q": 128,
      "alpha_numerator": 171,
      "alpha_denominator": 16384
    },
    {
      "j": 78,
      "Q": 128,
      "alpha_numerator": 167,
      "alpha_denominator": 16384
    },
    {
      "j": 79,
      "Q": 128,
      "alpha_numerator": 188,
      "alpha_denominator": 16384
    },
    {
      "j": 80,
      "Q": 128,
      "alpha_numerator": 136,
      "alpha_denominator": 16384
    },
    {
      "j": 81,
      "Q": 128,
      "alpha_numerator": 165,
      "alpha_denominator": 16384
    },
    {
      "j": 82,
      "Q": 128,
      "alpha_numerator": 141,
      "alpha_denominator": 16384
    },
    {
      "j": 83,
      "Q": 128,
      "alpha_numerator": 162,
      "alpha_denominator": 16384
    },
    {
      "j": 84,
      "Q": 128,
      "alpha_numerator": 123,
      "alpha_denominator": 16384
    },
    {
      "j": 85,
      "Q": 128,
      "alpha_numerator": 161,
      "alpha_denominator": 16384
    },
    {
      "j": 86,
      "Q": 128,
      "alpha_numerator": 142,
      "alpha_denominator": 16384
    },
    {
      "j": 87,
      "Q": 128,
      "alpha_numerator": 172,
      "alpha_denominator": 16384
    },
    {
      "j": 88,
      "Q": 128,
      "alpha_numerator": 124,
      "alpha_denominator": 16384
    },
    {
      "j": 89,
      "Q": 128,
      "alpha_numerator": 150,
      "alpha_denominator": 16384
    },
    {
      "j": 90,
      "Q": 128,
      "alpha_numerator": 124,
      "alpha_denominator": 16384
    },
    {
      "j": 91,
      "Q": 128,
      "alpha_numerator": 151,
      "alpha_denominator": 16384
    },
    {
      "j": 92,
      "Q": 128,
      "alpha_numerator": 123,
      "alpha_denominator": 16384
    },
    {
      "j": 93,
      "Q": 128,
      "alpha_numerator": 151,
      "alpha_denominator": 16384
    },
    {
      "j": 94,
      "Q": 128,
      "alpha_numerator": 145,
      "alpha_denominator": 16384
    },
    {
      "j": 95,
      "Q": 128,
      "alpha_numerator": 219,
      "alpha_denominator": 16384
    },
    {
      "j": 96,
      "Q": 128,
      "alpha_numerator": 56,
      "alpha_denominator": 16384
    },
    {
      "j": 97,
      "Q": 128,
      "alpha_numerator": 195,
      "alpha_denominator": 16384
    },
    {
      "j": 98,
      "Q": 128,
      "alpha_numerator": 76,
      "alpha_denominator": 16384
    },
    {
      "j": 99,
      "Q": 128,
      "alpha_numerator": 175,
      "alpha_denominator": 16384
    },
    {
      "j": 100,
      "Q": 128,
      "alpha_numerator": 72,
      "alpha_denominator": 16384
    },
    {
      "j": 101,
      "Q": 128,
      "alpha_numerator": 164,
      "alpha_denominator": 16384
    },
    {
      "j": 102,
      "Q": 128,
      "alpha_numerator": 96,
      "alpha_denominator": 16384
    },
    {
      "j": 103,
      "Q": 128,
      "alpha_numerator": 155,
      "alpha_denominator": 16384
    },
    {
      "j": 104,
      "Q": 128,
      "alpha_numerator": 96,
      "alpha_denominator": 16384
    },
    {
      "j": 105,
      "Q": 128,
      "alpha_numerator": 128,
      "alpha_denominator": 16384
    },
    {
      "j": 106,
      "Q": 128,
      "alpha_numerator": 100,
      "alpha_denominator": 16384
    },
    {
      "j": 107,
      "Q": 128,
      "alpha_numerator": 130,
      "alpha_denominator": 16384
    },
    {
      "j": 108,
      "Q": 128,
      "alpha_numerator": 101,
      "alpha_denominator": 16384
    },
    {
      "j": 109,
      "Q": 128,
      "alpha_numerator": 133,
      "alpha_denominator": 16384
    },
    {
      "j": 110,
      "Q": 128,
      "alpha_numerator": 110,
      "alpha_denominator": 16384
    },
    {
      "j": 111,
      "Q": 128,
      "alpha_numerator": 140,
      "alpha_denominator": 16384
    },
    {
      "j": 112,
      "Q": 128,
      "alpha_numerator": 92,
      "alpha_denominator": 16384
    },
    {
      "j": 113,
      "Q": 128,
      "alpha_numerator": 129,
      "alpha_denominator": 16384
    },
    {
      "j": 114,
      "Q": 128,
      "alpha_numerator": 97,
      "alpha_denominator": 16384
    },
    {
      "j": 115,
      "Q": 128,
      "alpha_numerator": 106,
      "alpha_denominator": 16384
    },
    {
      "j": 116,
      "Q": 128,
      "alpha_numerator": 93,
      "alpha_denominator": 16384
    },
    {
      "j": 117,
      "Q": 128,
      "alpha_numerator": 115,
      "alpha_denominator": 16384
    },
    {
      "j": 118,
      "Q": 128,
      "alpha_numerator": 114,
      "alpha_denominator": 16384
    },
    {
      "j": 119,
      "Q": 128,
      "alpha_numerator": 96,
      "alpha_denominator": 16384
    },
    {
      "j": 120,
      "Q": 128,
      "alpha_numerator": 96,
      "alpha_denominator": 16384
    },
    {
      "j": 121,
      "Q": 128,
      "alpha_numerator": 98,
      "alpha_denominator": 16384
    },
    {
      "j": 122,
      "Q": 128,
      "alpha_numerator": 92,
      "alpha_denominator": 16384
    },
    {
      "j": 123,
      "Q": 128,
      "alpha_numerator": 95,
      "alpha_denominator": 16384
    },
    {
      "j": 124,
      "Q": 128,
      "alpha_numerator": 93,
      "alpha_denominator": 16384
    },
    {
      "j": 125,
      "Q": 128,
      "alpha_numerator": 103,
      "alpha_denominator": 16384
    },
    {
      "j": 126,
      "Q": 128,
      "alpha_numerator": 99,
      "alpha_denominator": 16384
    },
    {
      "j": 127,
      "Q": 256,
      "alpha_numerator": 383,
      "alpha_denominator": 65536
    },
    {
      "j": 128,
      "Q": 256,
      "alpha_numerator": 358,
      "alpha_denominator": 65536
    },
    {
      "j": 129,
      "Q": 256,
      "alpha_numerator": 361,
      "alpha_denominator": 65536
    },
    {
      "j": 130,
      "Q": 256,
      "alpha_numerator": 345,
      "alpha_denominator": 65536
    },
    {
      "j": 131,
      "Q": 256,
      "alpha_numerator": 332,
      "alpha_denominator": 65536
    },
    {
      "j": 132,
      "Q": 256,
      "alpha_numerator": 331,
      "alpha_denominator": 65536
    },
    {
      "j": 133,
      "Q": 256,
      "alpha_numerator": 367,
      "alpha_denominator": 65536
    },
    {
      "j": 134,
      "Q": 256,
      "alpha_numerator": 363,
      "alpha_denominator": 65536
    },
    {
      "j": 135,
      "Q": 256,
      "alpha_numerator": 352,
      "alpha_denominator": 65536
    },
    {
      "j": 136,
      "Q": 256,
      "alpha_numerator": 322,
      "alpha_denominator": 65536
    },
    {
      "j": 137,
      "Q": 256,
      "alpha_numerator": 337,
      "alpha_denominator": 65536
    },
    {
      "j": 138,
      "Q": 256,
      "alpha_numerator": 326,
      "alpha_denominator": 65536
    },
    {
      "j": 139,
      "Q": 256,
      "alpha_numerator": 336,
      "alpha_denominator": 65536
    },
    {
      "j": 140,
      "Q": 256,
      "alpha_numerator": 321,
      "alpha_denominator": 65536
    },
    {
      "j": 141,
      "Q": 256,
      "alpha_numerator": 359,
      "alpha_denominator": 65536
    },
    {
      "j": 142,
      "Q": 256,
      "alpha_numerator": 359,
      "alpha_denominator": 65536
    },
    {
      "j": 143,
      "Q": 256,
      "alpha_numerator": 368,
      "alpha_denominator": 65536
    },
    {
      "j": 144,
      "Q": 256,
      "alpha_numerator": 308,
      "alpha_denominator": 65536
    },
    {
      "j": 145,
      "Q": 256,
      "alpha_numerator": 341,
      "alpha_denominator": 65536
    },
    {
      "j": 146,
      "Q": 256,
      "alpha_numerator": 317,
      "alpha_denominator": 65536
    },
    {
      "j": 147,
      "Q": 256,
      "alpha_numerator": 326,
      "alpha_denominator": 65536
    },
    {
      "j": 148,
      "Q": 256,
      "alpha_numerator": 291,
      "alpha_denominator": 65536
    },
    {
      "j": 149,
      "Q": 256,
      "alpha_numerator": 341,
      "alpha_denominator": 65536
    },
    {
      "j": 150,
      "Q": 256,
      "alpha_numerator": 334,
      "alpha_denominator": 65536
    },
    {
      "j": 151,
      "Q": 256,
      "alpha_numerator": 348,
      "alpha_denominator": 65536
    },
    {
      "j": 152,
      "Q": 256,
      "alpha_numerator": 288,
      "alpha_denominator": 65536
    },
    {
      "j": 153,
      "Q": 256,
      "alpha_numerator": 318,
      "alpha_denominator": 65536
    },
    {
      "j": 154,
      "Q": 256,
      "alpha_numerator": 296,
      "alpha_denominator": 65536
    },
    {
      "j": 155,
      "Q": 256,
      "alpha_numerator": 323,
      "alpha_denominator": 65536
    },
    {
      "j": 156,
      "Q": 256,
      "alpha_numerator": 295,
      "alpha_denominator": 65536
    },
    {
      "j": 157,
      "Q": 256,
      "alpha_numerator": 339,
      "alpha_denominator": 65536
    },
    {
      "j": 158,
      "Q": 256,
      "alpha_numerator": 337,
      "alpha_denominator": 65536
    },
    {
      "j": 159,
      "Q": 256,
      "alpha_numerator": 407,
      "alpha_denominator": 65536
    },
    {
      "j": 160,
      "Q": 256,
      "alpha_numerator": 228,
      "alpha_denominator": 65536
    },
    {
      "j": 161,
      "Q": 256,
      "alpha_numerator": 375,
      "alpha_denominator": 65536
    },
    {
      "j": 162,
      "Q": 256,
      "alpha_numerator": 252,
      "alpha_denominator": 65536
    },
    {
      "j": 163,
      "Q": 256,
      "alpha_numerator": 343,
      "alpha_denominator": 65536
    },
    {
      "j": 164,
      "Q": 256,
      "alpha_numerator": 232,
      "alpha_denominator": 65536
    },
    {
      "j": 165,
      "Q": 256,
      "alpha_numerator": 348,
      "alpha_denominator": 65536
    },
    {
      "j": 166,
      "Q": 256,
      "alpha_numerator": 280,
      "alpha_denominator": 65536
    },
    {
      "j": 167,
      "Q": 256,
      "alpha_numerator": 347,
      "alpha_denominator": 65536
    },
    {
      "j": 168,
      "Q": 256,
      "alpha_numerator": 252,
      "alpha_denominator": 65536
    },
    {
      "j": 169,
      "Q": 256,
      "alpha_numerator": 304,
      "alpha_denominator": 65536
    },
    {
      "j": 170,
      "Q": 256,
      "alpha_numerator": 264,
      "alpha_denominator": 65536
    },
    {
      "j": 171,
      "Q": 256,
      "alpha_numerator": 310,
      "alpha_denominator": 65536
    },
    {
      "j": 172,
      "Q": 256,
      "alpha_numerator": 261,
      "alpha_denominator": 65536
    },
    {
      "j": 173,
      "Q": 256,
      "alpha_numerator": 321,
      "alpha_denominator": 65536
    },
    {
      "j": 174,
      "Q": 256,
      "alpha_numerator": 294,
      "alpha_denominator": 65536
    },
    {
      "j": 175,
      "Q": 256,
      "alpha_numerator": 388,
      "alpha_denominator": 65536
    },
    {
      "j": 176,
      "Q": 256,
      "alpha_numerator": 200,
      "alpha_denominator": 65536
    },
    {
      "j": 177,
      "Q": 256,
      "alpha_numerator": 345,
      "alpha_denominator": 65536
    },
    {
      "j": 178,
      "Q": 256,
      "alpha_numerator": 233,
      "alpha_denominator": 65536
    },
    {
      "j": 179,
      "Q": 256,
      "alpha_numerator": 298,
      "alpha_denominator": 65536
    },
    {
      "j": 180,
      "Q": 256,
      "alpha_numerator": 233,
      "alpha_denominator": 65536
    },
    {
      "j": 181,
      "Q": 256,
      "alpha_numerator": 311,
      "alpha_denominator": 65536
    },
    {
      "j": 182,
      "Q": 256,
      "alpha_numerator": 278,
      "alpha_denominator": 65536
    },
    {
      "j": 183,
      "Q": 256,
      "alpha_numerator": 296,
      "alpha_denominator": 65536
    },
    {
      "j": 184,
      "Q": 256,
      "alpha_numerator": 256,
      "alpha_denominator": 65536
    },
    {
      "j": 185,
      "Q": 256,
      "alpha_numerator": 274,
      "alpha_denominator": 65536
    },
    {
      "j": 186,
      "Q": 256,
      "alpha_numerator": 256,
      "alpha_denominator": 65536
    },
    {
      "j": 187,
      "Q": 256,
      "alpha_numerator": 267,
      "alpha_denominator": 65536
    },
    {
      "j": 188,
      "Q": 256,
      "alpha_numerator": 257,
      "alpha_denominator": 65536
    },
    {
      "j": 189,
      "Q": 256,
      "alpha_numerator": 295,
      "alpha_denominator": 65536
    },
    {
      "j": 190,
      "Q": 256,
      "alpha_numerator": 294,
      "alpha_denominator": 65536
    },
    {
      "j": 191,
      "Q": 256,
      "alpha_numerator": 599,
      "alpha_denominator": 65536
    },
    {
      "j": 192,
      "Q": 256,
      "alpha_numerator": -69,
      "alpha_denominator": 65536
    },
    {
      "j": 193,
      "Q": 256,
      "alpha_numerator": 565,
      "alpha_denominator": 65536
    },
    {
      "j": 194,
      "Q": 256,
      "alpha_numerator": -25,
      "alpha_denominator": 65536
    },
    {
      "j": 195,
      "Q": 256,
      "alpha_numerator": 514,
      "alpha_denominator": 65536
    },
    {
      "j": 196,
      "Q": 256,
      "alpha_numerator": -9,
      "alpha_denominator": 65536
    },
    {
      "j": 197,
      "Q": 256,
      "alpha_numerator": 491,
      "alpha_denominator": 65536
    },
    {
      "j": 198,
      "Q": 256,
      "alpha_numerator": 48,
      "alpha_denominator": 65536
    },
    {
      "j": 199,
      "Q": 256,
      "alpha_numerator": 456,
      "alpha_denominator": 65536
    },
    {
      "j": 200,
      "Q": 256,
      "alpha_numerator": 55,
      "alpha_denominator": 65536
    },
    {
      "j": 201,
      "Q": 256,
      "alpha_numerator": 401,
      "alpha_denominator": 65536
    },
    {
      "j": 202,
      "Q": 256,
      "alpha_numerator": 89,
      "alpha_denominator": 65536
    },
    {
      "j": 203,
      "Q": 256,
      "alpha_numerator": 383,
      "alpha_denominator": 65536
    },
    {
      "j": 204,
      "Q": 256,
      "alpha_numerator": 110,
      "alpha_denominator": 65536
    },
    {
      "j": 205,
      "Q": 256,
      "alpha_numerator": 373,
      "alpha_denominator": 65536
    },
    {
      "j": 206,
      "Q": 256,
      "alpha_numerator": 148,
      "alpha_denominator": 65536
    },
    {
      "j": 207,
      "Q": 256,
      "alpha_numerator": 359,
      "alpha_denominator": 65536
    },
    {
      "j": 208,
      "Q": 256,
      "alpha_numerator": 147,
      "alpha_denominator": 65536
    },
    {
      "j": 209,
      "Q": 256,
      "alpha_numerator": 312,
      "alpha_denominator": 65536
    },
    {
      "j": 210,
      "Q": 256,
      "alpha_numerator": 165,
      "alpha_denominator": 65536
    },
    {
      "j": 211,
      "Q": 256,
      "alpha_numerator": 282,
      "alpha_denominator": 65536
    },
    {
      "j": 212,
      "Q": 256,
      "alpha_numerator": 172,
      "alpha_denominator": 65536
    },
    {
      "j": 213,
      "Q": 256,
      "alpha_numerator": 277,
      "alpha_denominator": 65536
    },
    {
      "j": 214,
      "Q": 256,
      "alpha_numerator": 203,
      "alpha_denominator": 65536
    },
    {
      "j": 215,
      "Q": 256,
      "alpha_numerator": 274,
      "alpha_denominator": 65536
    },
    {
      "j": 216,
      "Q": 256,
      "alpha_numerator": 201,
      "alpha_denominator": 65536
    },
    {
      "j": 217,
      "Q": 256,
      "alpha_numerator": 230,
      "alpha_denominator": 65536
    },
    {
      "j": 218,
      "Q": 256,
      "alpha_numerator": 205,
      "alpha_denominator": 65536
    },
    {
      "j": 219,
      "Q": 256,
      "alpha_numerator": 236,
      "alpha_denominator": 65536
    },
    {
      "j": 220,
      "Q": 256,
      "alpha_numerator": 212,
      "alpha_denominator": 65536
    },
    {
      "j": 221,
      "Q": 256,
      "alpha_numerator": 261,
      "alpha_denominator": 65536
    },
    {
      "j": 222,
      "Q": 256,
      "alpha_numerator": 223,
      "alpha_denominator": 65536
    },
    {
      "j": 223,
      "Q": 256,
      "alpha_numerator": 313,
      "alpha_denominator": 65536
    }
  ],
  "seconds": 13.892812244004745,
  "status": "PASS"
}

